Modifying Survival Models To Accommodate Thresholding Behavior

Survival models capture the relationship between an accumulating hazard and the occurrence of a singular event stimulated by that accumulation. When the model for the hazard is sufficiently flexible survival models can accommodate a wide range of behaviors. If the hazard model is less flexible, for example when it is constrained by an external physical process, then the resulting survival model can be much too rigid. In this paper I introduce a modified survival model that generalizes the relationship between accumulating hazard and event occurrence with particular emphasis on capturing thresholding behavior. Finally I demonstrate the utility of this approach on a physiological application.

==> anc/france_temperatures.csv <==
# tg [Celsius] daily mean temperature
# coordinates:  43.58N,    3.96E,      2.0m; ECA station code:       2207 MONTPELLIER-AEROPORT FR
# institution :: KNMI
# source_url :: http://www.ecad.eu/
# contact_email :: eca@knmi.nl
# reference :: Klein Tank et al. (2002) Daily dataset of 20th-centurysurface air temperature and precipitation series for the European Climate Assessment, Intern. J. Climatol. 22:1441-1453. doi:10.1002/joc.773
# license :: Data is strictly for non-commercial research and education only. See http://www.ecad.eu/documents/ECAD_datapolicy.pdf
# station_code :: 2207
# station_name :: MONTPELLIER-AEROPORT
# station_country :: FR
# station_metadata :: http://www.ecad.eu/utils/stationdetail.php?stationid=2207
# latitude ::   43.58 degrees_north
# longitude ::    3.96 degrees_east
# elevation ::      2.0 m
# climexp_url :: https://climexp.knmi.nl/ecatemp.cgi?WMO=2207
# scripturl01 :: http://climexp.knmi.nl/ecatemp.cgi?STATION=MONTPELLIER-AEROPORT&WMO=2207&id=someone@somewhere
# timestamp :: Mon Oct  4 10:56:44 2021
year,month,dom,value,day
1987,1,1,14.2,1
1987,1,2,12.3,2
1987,1,3,9.4,3
1987,1,4,5.1,4
1987,1,5,6.4,5
1987,1,6,10.6,6
1987,1,7,6.2,7
1987,1,8,2.5,8
1987,1,9,1.6,9
1987,1,10,4.4,10
1987,1,11,0.1,11
1987,1,12,-7.3,12
1987,1,13,-0.8,13
1987,1,14,-3.3,14
1987,1,15,-3.5,15
1987,1,16,-4.9,16
1987,1,17,-5.3,17
1987,1,18,-4.6,18
1987,1,19,-3.4,19
1987,1,20,-1.7,20
1987,1,21,0.4,21
1987,1,22,2,22
1987,1,23,1.6,23
1987,1,24,2.8,24
1987,1,25,1.7,25
1987,1,26,7.6,26
1987,1,27,6.9,27
1987,1,28,6.8,28
1987,1,29,6.4,29
1987,1,30,5.4,30
1987,1,31,4.4,31
1987,2,1,5.4,32
1987,2,2,5.5,33
1987,2,3,8,34
1987,2,4,8.9,35
1987,2,5,9.4,36
1987,2,6,6.6,37
1987,2,7,8.4,38
1987,2,8,13.6,39
1987,2,9,8,40
1987,2,10,11.3,41
1987,2,11,10.2,42
1987,2,12,7.8,43
1987,2,13,10,44
1987,2,14,11,45
1987,2,15,8.2,46
1987,2,16,6.8,47
1987,2,17,4.3,48
1987,2,18,3.3,49
1987,2,19,2.8,50
1987,2,20,2.4,51
1987,2,21,4.2,52
1987,2,22,3,53
1987,2,23,5.8,54
1987,2,24,5.5,55
1987,2,25,7.2,56
1987,2,26,12.1,57
1987,2,27,13,58
1987,2,28,16.3,59
1987,3,1,16,60
1987,3,2,16.2,61
1987,3,3,9.8,62
1987,3,4,4.4,63
1987,3,5,8.6,64
1987,3,6,6,65
1987,3,7,5.3,66
1987,3,8,6.4,67
1987,3,9,6.4,68
1987,3,10,6.6,69
1987,3,11,6,70
1987,3,12,7,71
1987,3,13,7.8,72
1987,3,14,6.4,73
1987,3,15,6.1,74
1987,3,16,6.6,75
1987,3,17,7,76
1987,3,18,7.8,77
1987,3,19,10.2,78
1987,3,20,7.6,79
1987,3,21,3.4,80
1987,3,22,9.2,81
1987,3,23,11.6,82
1987,3,24,9.3,83
1987,3,25,12.1,84
1987,3,26,14.4,85
1987,3,27,8.7,86
1987,3,28,13.2,87
1987,3,29,9.5,88
1987,3,30,9.2,89
1987,3,31,8.2,90
1987,4,1,9.5,91
1987,4,2,9.4,92
1987,4,3,12.2,93
1987,4,4,11.8,94
1987,4,5,10.1,95
1987,4,6,12,96
1987,4,7,12.4,97
1987,4,8,12.9,98
1987,4,9,14.2,99
1987,4,10,14,100
1987,4,11,12.1,101
1987,4,12,14.3,102
1987,4,13,12.2,103
1987,4,14,13.1,104
1987,4,15,12.2,105
1987,4,16,12,106
1987,4,17,12,107
1987,4,18,12.8,108
1987,4,19,14,109
1987,4,20,15.8,110
1987,4,21,14.6,111
1987,4,22,14.3,112
1987,4,23,13,113
1987,4,24,14.4,114
1987,4,25,14.5,115
1987,4,26,12.6,116
1987,4,27,20,117
1987,4,28,14.7,118
1987,4,29,14.6,119
1987,4,30,16.2,120
1987,5,1,14,121
1987,5,2,14.2,122
1987,5,3,16.2,123
1987,5,4,10.6,124
1987,5,5,12.6,125
1987,5,6,14.5,126
1987,5,7,14.9,127
1987,5,8,14,128
1987,5,9,12.6,129
1987,5,10,15.6,130
1987,5,11,18.9,131
1987,5,12,16.3,132
1987,5,13,16.1,133
1987,5,14,13.6,134
1987,5,15,14.9,135
1987,5,16,14.4,136
1987,5,17,10.7,137
1987,5,18,16.2,138
1987,5,19,15.1,139
1987,5,20,15.8,140
1987,5,21,15.4,141
1987,5,22,14.9,142
1987,5,23,14.4,143
1987,5,24,14.4,144
1987,5,25,16.8,145
1987,5,26,17,146
1987,5,27,21,147
1987,5,28,19.5,148
1987,5,29,19.4,149
1987,5,30,19.6,150
1987,5,31,20.6,151
1987,6,1,21,152
1987,6,2,19.4,153
1987,6,3,18,154
1987,6,4,20.2,155
1987,6,5,20.3,156
1987,6,6,18.8,157
1987,6,7,18.8,158
1987,6,8,18.4,159
1987,6,9,17,160
1987,6,10,15.4,161
1987,6,11,19.4,162
1987,6,12,20.2,163
1987,6,13,19.9,164
1987,6,14,19.9,165
1987,6,15,18.3,166
1987,6,16,16.8,167
1987,6,17,17.2,168
1987,6,18,19.6,169
1987,6,19,18,170
1987,6,20,19.4,171
1987,6,21,19.2,172
1987,6,22,21.8,173
1987,6,23,22.8,174
1987,6,24,24,175
1987,6,25,23,176
1987,6,26,19.6,177
1987,6,27,21.8,178
1987,6,28,24,179
1987,6,29,23,180
1987,6,30,24,181
1987,7,1,25.2,182
1987,7,2,26.9,183
1987,7,3,26.8,184
1987,7,4,27.4,185
1987,7,5,26,186
1987,7,6,25.2,187
1987,7,7,25.4,188
1987,7,8,24,189
1987,7,9,25,190
1987,7,10,22.3,191
1987,7,11,23.6,192
1987,7,12,24,193
1987,7,13,23.8,194
1987,7,14,22.8,195
1987,7,15,24.1,196
1987,7,16,23,197
1987,7,17,23,198
1987,7,18,20,199
1987,7,19,21.7,200
1987,7,20,21.2,201
1987,7,21,22.4,202
1987,7,22,18.1,203
1987,7,23,21.2,204
1987,7,24,23,205
1987,7,25,25.9,206
1987,7,26,24,207
1987,7,27,22.2,208
1987,7,28,24.8,209
1987,7,29,23.1,210
1987,7,30,23.7,211
1987,7,31,23.6,212
1987,8,1,24.2,213
1987,8,2,26,214
1987,8,3,24.3,215
1987,8,4,25.2,216
1987,8,5,23.3,217
1987,8,6,19.6,218
1987,8,7,18.9,219
1987,8,8,20.8,220
1987,8,9,22,221
1987,8,10,23.6,222
1987,8,11,24.1,223
1987,8,12,24.6,224
1987,8,13,26.4,225
1987,8,14,24.2,226
1987,8,15,27.4,227
1987,8,16,30.2,228
1987,8,17,26.4,229
1987,8,18,28.6,230
1987,8,19,26.2,231
1987,8,20,27,232
1987,8,21,24.2,233
1987,8,22,24.4,234
1987,8,23,23.6,235
1987,8,24,22.4,236
1987,8,25,20.4,237
1987,8,26,19.6,238
1987,8,27,20.8,239
1987,8,28,21.8,240
1987,8,29,22.4,241
1987,8,30,22.2,242
1987,8,31,21.2,243
1987,9,1,23,244
1987,9,2,24.4,245
1987,9,3,23.2,246
1987,9,4,23.7,247
1987,9,5,21.5,248
1987,9,6,22.9,249
1987,9,7,22.2,250
1987,9,8,24.2,251
1987,9,9,22.9,252
1987,9,10,21.9,253
1987,9,11,22.2,254
1987,9,12,21.4,255
1987,9,13,23.8,256
1987,9,14,23.1,257
1987,9,15,24.2,258
1987,9,16,20.4,259
1987,9,17,23,260
1987,9,18,20.9,261
1987,9,19,20.4,262
1987,9,20,23.8,263
1987,9,21,23.8,264
1987,9,22,24.6,265
1987,9,23,23.8,266
1987,9,24,21.6,267
1987,9,25,19.3,268
1987,9,26,26.5,269
1987,9,27,20.8,270
1987,9,28,16.2,271
1987,9,29,15.5,272
1987,9,30,16.8,273
1987,10,1,17.8,274
1987,10,2,15.6,275
1987,10,3,16.2,276
1987,10,4,17,277
1987,10,5,18.5,278
1987,10,6,19,279
1987,10,7,17.2,280
1987,10,8,18.9,281
1987,10,9,13.6,282
1987,10,10,17.4,283
1987,10,11,13.6,284
1987,10,12,15,285
1987,10,13,16,286
1987,10,14,15.7,287
1987,10,15,19.4,288
1987,10,16,20.2,289
1987,10,17,17.6,290
1987,10,18,13,291
1987,10,19,15.8,292
1987,10,20,17.8,293
1987,10,21,18.6,294
1987,10,22,15.2,295
1987,10,23,14.8,296
1987,10,24,14.8,297
1987,10,25,17.6,298
1987,10,26,19.6,299
1987,10,27,18.8,300
1987,10,28,17.4,301
1987,10,29,16.3,302
1987,10,30,15.9,303
1987,10,31,16.6,304
1987,11,1,15.2,305
1987,11,2,15,306
1987,11,3,14.6,307
1987,11,4,13.4,308
1987,11,5,11.4,309
1987,11,6,11,310
1987,11,7,11.2,311
1987,11,8,14.2,312
1987,11,9,13.2,313
1987,11,10,13.2,314
1987,11,11,13.6,315
1987,11,12,9.9,316
1987,11,13,13,317
1987,11,14,11.2,318
1987,11,15,9.8,319
1987,11,16,15.6,320
1987,11,17,13.1,321
1987,11,18,10.8,322
1987,11,19,9.6,323
1987,11,20,10.8,324
1987,11,21,10.5,325
1987,11,22,8.4,326
1987,11,23,5,327
1987,11,24,4.6,328
1987,11,25,3,329
1987,11,26,5.8,330
1987,11,27,7.4,331
1987,11,28,7.7,332
1987,11,29,6,333
1987,11,30,4.8,334
1987,12,1,4.6,335
1987,12,2,3.6,336
1987,12,3,9,337
1987,12,4,9.6,338
1987,12,5,11.8,339
1987,12,6,8.8,340
1987,12,7,8.2,341
1987,12,8,8.2,342
1987,12,9,5.9,343
1987,12,10,4,344
1987,12,11,4.2,345
1987,12,12,3.4,346
1987,12,13,7.6,347
1987,12,14,8.6,348
1987,12,15,9.2,349
1987,12,16,9,350
1987,12,17,12,351
1987,12,18,14.1,352
1987,12,19,14.8,353
1987,12,20,11.4,354
1987,12,21,10.4,355
1987,12,22,7.4,356
1987,12,23,8,357
1987,12,24,6.2,358
1987,12,25,11,359
1987,12,26,9.2,360
1987,12,27,9.5,361
1987,12,28,9.4,362
1987,12,29,8.5,363
1987,12,30,6.5,364
1987,12,31,9.6,365
1988,1,1,9.7,1
1988,1,2,11.2,2
1988,1,3,11.2,3
1988,1,4,11.6,4
1988,1,5,8.7,5
1988,1,6,13.2,6
1988,1,7,7.7,7
1988,1,8,6.2,8
1988,1,9,8,9
1988,1,10,6.8,10
1988,1,11,9.6,11
1988,1,12,6.5,12
1988,1,13,9.8,13
1988,1,14,10.6,14
1988,1,15,8.7,15
1988,1,16,11.6,16
1988,1,17,11.8,17
1988,1,18,10.5,18
1988,1,19,12.2,19
1988,1,20,10.4,20
1988,1,21,8,21
1988,1,22,6.4,22
1988,1,23,7.9,23
1988,1,24,8.8,24
1988,1,25,12,25
1988,1,26,8.9,26
1988,1,27,9.6,27
1988,1,28,12.6,28
1988,1,29,10,29
1988,1,30,8.4,30
1988,1,31,7.6,31
1988,2,1,9.9,32
1988,2,2,10.8,33
1988,2,3,7.3,34
1988,2,4,10.4,35
1988,2,5,10.2,36
1988,2,6,11,37
1988,2,7,8.6,38
1988,2,8,8.7,39
1988,2,9,11.7,40
1988,2,10,9.7,41
1988,2,11,8.2,42
1988,2,12,9.8,43
1988,2,13,8.4,44
1988,2,14,7.8,45
1988,2,15,8,46
1988,2,16,8,47
1988,2,17,6.9,48
1988,2,18,8.3,49
1988,2,19,8.6,50
1988,2,20,9.2,51
1988,2,21,8.2,52
1988,2,22,8,53
1988,2,23,10.9,54
1988,2,24,6.8,55
1988,2,25,5.4,56
1988,2,26,3.6,57
1988,2,27,4.6,58
1988,2,28,5,59
1988,2,29,7.6,60
1988,3,1,4.5,61
1988,3,2,4.2,62
1988,3,3,3.8,63
1988,3,4,4.9,64
1988,3,5,6.8,65
1988,3,6,7.8,66
1988,3,7,11.4,67
1988,3,8,8.8,68
1988,3,9,6.5,69
1988,3,10,6.9,70
1988,3,11,12.6,71
1988,3,12,9.4,72
1988,3,13,8.7,73
1988,3,14,8,74
1988,3,15,9,75
1988,3,16,13,76
1988,3,17,12.5,77
1988,3,18,14.4,78
1988,3,19,17.8,79
1988,3,20,13.4,80
1988,3,21,12.5,81
1988,3,22,14.4,82
1988,3,23,15.8,83
1988,3,24,14.4,84
1988,3,25,15.8,85
1988,3,26,15,86
1988,3,27,12.2,87
1988,3,28,11,88
1988,3,29,11.4,89
1988,3,30,9.6,90
1988,3,31,11.9,91
1988,4,1,12.2,92
1988,4,2,6.9,93
1988,4,3,10.2,94
1988,4,4,11.8,95
1988,4,5,13.2,96
1988,4,6,13,97
1988,4,7,14.4,98
1988,4,8,12.6,99
1988,4,9,13.2,100
1988,4,10,13,101
1988,4,11,11.4,102
1988,4,12,16.9,103
1988,4,13,16.2,104
1988,4,14,15,105
1988,4,15,12.2,106
1988,4,16,13.7,107
1988,4,17,13.6,108
1988,4,18,14.6,109
1988,4,19,13.6,110
1988,4,20,16.8,111
1988,4,21,14.6,112
1988,4,22,13.2,113
1988,4,23,13.5,114
1988,4,24,14.9,115
1988,4,25,13,116
1988,4,26,13.8,117
1988,4,27,13.4,118
1988,4,28,15.9,119
1988,4,29,12.7,120
1988,4,30,16.2,121
1988,5,1,14.8,122
1988,5,2,15,123
1988,5,3,14.6,124
1988,5,4,14.3,125
1988,5,5,15.4,126
1988,5,6,17.9,127
1988,5,7,18.8,128
1988,5,8,17.6,129
1988,5,9,19.2,130
1988,5,10,18.9,131
1988,5,11,16.8,132
1988,5,12,17.4,133
1988,5,13,16.4,134
1988,5,14,18.6,135
1988,5,15,17.5,136
1988,5,16,17.2,137
1988,5,17,18,138
1988,5,18,17.4,139
1988,5,19,19.3,140
1988,5,20,17.7,141
1988,5,21,15.7,142
1988,5,22,14.6,143
1988,5,23,17.5,144
1988,5,24,19.7,145
1988,5,25,17.4,146
1988,5,26,17.2,147
1988,5,27,16.8,148
1988,5,28,15,149
1988,5,29,19.2,150
1988,5,30,15.4,151
1988,5,31,18,152
1988,6,1,21,153
1988,6,2,21,154
1988,6,3,20,155
1988,6,4,19,156
1988,6,5,18.4,157
1988,6,6,16.8,158
1988,6,7,15.6,159
1988,6,8,14,160
1988,6,9,16,161
1988,6,10,17.3,162
1988,6,11,20.1,163
1988,6,12,20.7,164
1988,6,13,19,165
1988,6,14,20,166
1988,6,15,20.4,167
1988,6,16,18.8,168
1988,6,17,19.8,169
1988,6,18,21.9,170
1988,6,19,23,171
1988,6,20,22.5,172
1988,6,21,22.8,173
1988,6,22,23.7,174
1988,6,23,23.7,175
1988,6,24,22.4,176
1988,6,25,22.6,177
1988,6,26,22.1,178
1988,6,27,20.2,179
1988,6,28,20,180
1988,6,29,20.4,181
1988,6,30,22.6,182
1988,7,1,25.2,183
1988,7,2,20.6,184
1988,7,3,20.8,185
1988,7,4,19.2,186
1988,7,5,22.9,187
1988,7,6,21.1,188
1988,7,7,22.2,189
1988,7,8,23.2,190
1988,7,9,24.6,191
1988,7,10,22.6,192
1988,7,11,23.8,193
1988,7,12,25.6,194
1988,7,13,22.8,195
1988,7,14,22.8,196
1988,7,15,21.9,197
1988,7,16,21.8,198
1988,7,17,20.1,199
1988,7,18,23,200
1988,7,19,24.4,201
1988,7,20,23.9,202
1988,7,21,27.5,203
1988,7,22,26.5,204
1988,7,23,23.3,205
1988,7,24,25.8,206
1988,7,25,22.8,207
1988,7,26,22.4,208
1988,7,27,26.4,209
1988,7,28,22.9,210
1988,7,29,25.8,211
1988,7,30,21.7,212
1988,7,31,22.6,213
1988,8,1,21.8,214
1988,8,2,23,215
1988,8,3,24.4,216
1988,8,4,23.5,217
1988,8,5,22.4,218
1988,8,6,21.9,219
1988,8,7,21.4,220
1988,8,8,26.3,221
1988,8,9,27.4,222
1988,8,10,23.8,223
1988,8,11,25.1,224
1988,8,12,24.3,225
1988,8,13,25.8,226
1988,8,14,24.3,227
1988,8,15,25.6,228
1988,8,16,26.4,229
1988,8,17,26.2,230
1988,8,18,26.8,231
1988,8,19,24.4,232
1988,8,20,24.6,233
1988,8,21,22,234
1988,8,22,21.1,235
1988,8,23,20.6,236
1988,8,24,18.2,237
1988,8,25,21.5,238
1988,8,26,19.2,239
1988,8,27,21.4,240
1988,8,28,20.6,241
1988,8,29,24.1,242
1988,8,30,19.3,243
1988,8,31,18.3,244
1988,9,1,19.6,245
1988,9,2,21,246
1988,9,3,17.6,247
1988,9,4,21.2,248
1988,9,5,20.3,249
1988,9,6,25,250
1988,9,7,24.6,251
1988,9,8,21.6,252
1988,9,9,21,253
1988,9,10,21.4,254
1988,9,11,21.8,255
1988,9,12,23.3,256
1988,9,13,20.1,257
1988,9,14,15.6,258
1988,9,15,17,259
1988,9,16,16,260
1988,9,17,16.9,261
1988,9,18,17.7,262
1988,9,19,17.5,263
1988,9,20,17.4,264
1988,9,21,16.5,265
1988,9,22,16.8,266
1988,9,23,20.8,267
1988,9,24,22,268
1988,9,25,18.6,269
1988,9,26,19.2,270
1988,9,27,17.8,271
1988,9,28,16.7,272
1988,9,29,17.6,273
1988,9,30,14.4,274
1988,10,1,13.7,275
1988,10,2,16,276
1988,10,3,18,277
1988,10,4,19.5,278
1988,10,5,19.5,279
1988,10,6,16.8,280
1988,10,7,18.4,281
1988,10,8,16.7,282
1988,10,9,14,283
1988,10,10,19.2,284
1988,10,11,19.4,285
1988,10,12,17.2,286
1988,10,13,14.8,287
1988,10,14,16.6,288
1988,10,15,20.8,289
1988,10,16,21.5,290
1988,10,17,19.1,291
1988,10,18,20.1,292
1988,10,19,18.2,293
1988,10,20,14.6,294
1988,10,21,13.6,295
1988,10,22,12.9,296
1988,10,23,14.6,297
1988,10,24,16.4,298
1988,10,25,14.4,299
1988,10,26,14.2,300
1988,10,27,16.7,301
1988,10,28,17.2,302
1988,10,29,19,303
1988,10,30,16.6,304
1988,10,31,13.2,305
1988,11,1,9.6,306
1988,11,2,15.2,307
1988,11,3,12.4,308
1988,11,4,12.2,309
1988,11,5,11.2,310
1988,11,6,10.2,311
1988,11,7,10.8,312
1988,11,8,13.3,313
1988,11,9,14.2,314
1988,11,10,13.8,315
1988,11,11,13.7,316
1988,11,12,14.6,317
1988,11,13,15.8,318
1988,11,14,14,319
1988,11,15,10,320
1988,11,16,11.6,321
1988,11,17,12,322
1988,11,18,11.4,323
1988,11,19,13.4,324
1988,11,20,9.6,325
1988,11,21,6,326
1988,11,22,2,327
1988,11,23,3,328
1988,11,24,4,329
1988,11,25,4.2,330
1988,11,26,7.3,331
1988,11,27,3.8,332
1988,11,28,5.5,333
1988,11,29,8.3,334
1988,11,30,8.8,335
1988,12,1,9.2,336
1988,12,2,11,337
1988,12,3,9.4,338
1988,12,4,13,339
1988,12,5,16.9,340
1988,12,6,9.6,341
1988,12,7,7,342
1988,12,8,7.4,343
1988,12,9,6.7,344
1988,12,10,11.6,345
1988,12,11,10.6,346
1988,12,12,8.3,347
1988,12,13,8.8,348
1988,12,14,6.9,349
1988,12,15,9.8,350
1988,12,16,7.2,351
1988,12,17,4,352
1988,12,18,6,353
1988,12,19,5.4,354
1988,12,20,9.7,355
1988,12,21,6.4,356
1988,12,22,5.8,357
1988,12,23,6.1,358
1988,12,24,11.4,359
1988,12,25,8.7,360
1988,12,26,6.6,361
1988,12,27,6,362
1988,12,28,5.5,363
1988,12,29,2.6,364
1988,12,30,4.2,365
1988,12,31,4.4,366
1989,1,1,3.4,1
1989,1,2,2.6,2
1989,1,3,5.3,3
1989,1,4,7,4
1989,1,5,6.8,5
1989,1,6,5.6,6
1989,1,7,8.2,7
1989,1,8,8.6,8
1989,1,9,6.7,9
1989,1,10,11,10
1989,1,11,10.5,11
1989,1,12,12.1,12
1989,1,13,10.5,13
1989,1,14,8.2,14
1989,1,15,8.3,15
1989,1,16,5.4,16
1989,1,17,9.6,17
1989,1,18,6.2,18
1989,1,19,8.4,19
1989,1,20,6.7,20
1989,1,21,9,21
1989,1,22,9.4,22
1989,1,23,5.8,23
1989,1,24,5.5,24
1989,1,25,6,25
1989,1,26,7.8,26
1989,1,27,7.4,27
1989,1,28,6.7,28
1989,1,29,6.4,29
1989,1,30,6.2,30
1989,1,31,5.9,31
1989,2,1,6.2,32
1989,2,2,5.9,33
1989,2,3,5.3,34
1989,2,4,7.4,35
1989,2,5,6.7,36
1989,2,6,6.2,37
1989,2,7,6.2,38
1989,2,8,5.6,39
1989,2,9,6.2,40
1989,2,10,8.7,41
1989,2,11,9,42
1989,2,12,9.8,43
1989,2,13,12.3,44
1989,2,14,11.2,45
1989,2,15,9.2,46
1989,2,16,9.2,47
1989,2,17,8.2,48
1989,2,18,11.6,49
1989,2,19,12,50
1989,2,20,9.4,51
1989,2,21,12.6,52
1989,2,22,13.4,53
1989,2,23,11.8,54
1989,2,24,10,55
1989,2,25,7.8,56
1989,2,26,8.5,57
1989,2,27,8.3,58
1989,2,28,8.4,59
1989,3,1,9.8,60
1989,3,2,10.2,61
1989,3,3,12.8,62
1989,3,4,14,63
1989,3,5,11,64
1989,3,6,11.6,65
1989,3,7,10.5,66
1989,3,8,13.4,67
1989,3,9,12.4,68
1989,3,10,9.7,69
1989,3,11,10.8,70
1989,3,12,10.3,71
1989,3,13,13.6,72
1989,3,14,12.1,73
1989,3,15,11.5,74
1989,3,16,11,75
1989,3,17,11.6,76
1989,3,18,8.8,77
1989,3,19,9.9,78
1989,3,20,13.4,79
1989,3,21,12.3,80
1989,3,22,14,81
1989,3,23,15.2,82
1989,3,24,12.7,83
1989,3,25,14.8,84
1989,3,26,12.8,85
1989,3,27,13.6,86
1989,3,28,13.4,87
1989,3,29,14.6,88
1989,3,30,13.4,89
1989,3,31,14.6,90
1989,4,1,14.6,91
1989,4,2,13.5,92
1989,4,3,13.8,93
1989,4,4,13.1,94
1989,4,5,10.8,95
1989,4,6,9,96
1989,4,7,11,97
1989,4,8,15.6,98
1989,4,9,14.7,99
1989,4,10,14,100
1989,4,11,16.8,101
1989,4,12,11.2,102
1989,4,13,12.2,103
1989,4,14,13.4,104
1989,4,15,13.4,105
1989,4,16,13,106
1989,4,17,12.3,107
1989,4,18,13.2,108
1989,4,19,12,109
1989,4,20,12.6,110
1989,4,21,14.9,111
1989,4,22,10.5,112
1989,4,23,10,113
1989,4,24,12.8,114
1989,4,25,12,115
1989,4,26,11.3,116
1989,4,27,11,117
1989,4,28,11.4,118
1989,4,29,11.2,119
1989,4,30,12.2,120
1989,5,1,14.3,121
1989,5,2,16.4,122
1989,5,3,16,123
1989,5,4,15.6,124
1989,5,5,17.4,125
1989,5,6,19.8,126
1989,5,7,20.7,127
1989,5,8,15.4,128
1989,5,9,15.3,129
1989,5,10,17.6,130
1989,5,11,16.4,131
1989,5,12,17,132
1989,5,13,18.8,133
1989,5,14,17.6,134
1989,5,15,18.4,135
1989,5,16,17.4,136
1989,5,17,19.4,137
1989,5,18,17.9,138
1989,5,19,17.2,139
1989,5,20,16.8,140
1989,5,21,17,141
1989,5,22,19.8,142
1989,5,23,20.6,143
1989,5,24,19.2,144
1989,5,25,18.6,145
1989,5,26,18.4,146
1989,5,27,19.2,147
1989,5,28,18.8,148
1989,5,29,17.8,149
1989,5,30,17.9,150
1989,5,31,19.8,151
1989,6,1,20.6,152
1989,6,2,18.6,153
1989,6,3,17.8,154
1989,6,4,15.8,155
1989,6,5,18.6,156
1989,6,6,16.2,157
1989,6,7,17.6,158
1989,6,8,17.1,159
1989,6,9,17,160
1989,6,10,18.4,161
1989,6,11,20.4,162
1989,6,12,23.6,163
1989,6,13,21.3,164
1989,6,14,22.6,165
1989,6,15,21.7,166
1989,6,16,24.6,167
1989,6,17,22.6,168
1989,6,18,20.8,169
1989,6,19,20.5,170
1989,6,20,22,171
1989,6,21,23.5,172
1989,6,22,26.2,173
1989,6,23,23.4,174
1989,6,24,23,175
1989,6,25,23.6,176
1989,6,26,23.1,177
1989,6,27,24.8,178
1989,6,28,23.3,179
1989,6,29,22.2,180
1989,6,30,22,181
1989,7,1,23.1,182
1989,7,2,26.2,183
1989,7,3,23.3,184
1989,7,4,21.7,185
1989,7,5,21.7,186
1989,7,6,22.2,187
1989,7,7,24.8,188
1989,7,8,25.5,189
1989,7,9,25.8,190
1989,7,10,25.7,191
1989,7,11,25.2,192
1989,7,12,25.2,193
1989,7,13,26,194
1989,7,14,27.4,195
1989,7,15,23.8,196
1989,7,16,24.2,197
1989,7,17,27.2,198
1989,7,18,25.8,199
1989,7,19,26.4,200
1989,7,20,22.2,201
1989,7,21,23.6,202
1989,7,22,24.6,203
1989,7,23,24.6,204
1989,7,24,24.8,205
1989,7,25,26.4,206
1989,7,26,29.4,207
1989,7,27,29.4,208
1989,7,28,26.9,209
1989,7,29,24,210
1989,7,30,24.4,211
1989,7,31,27.3,212
1989,8,1,24.8,213
1989,8,2,22.6,214
1989,8,3,24.6,215
1989,8,4,21.6,216
1989,8,5,22.5,217
1989,8,6,22.5,218
1989,8,7,23.3,219
1989,8,8,27.1,220
1989,8,9,25.4,221
1989,8,10,24.1,222
1989,8,11,26.2,223
1989,8,12,27.8,224
1989,8,13,24.7,225
1989,8,14,25.6,226
1989,8,15,24.6,227
1989,8,16,23.7,228
1989,8,17,25.6,229
1989,8,18,25.6,230
1989,8,19,24.4,231
1989,8,20,24.8,232
1989,8,21,25.5,233
1989,8,22,26.3,234
1989,8,23,29.2,235
1989,8,24,25.4,236
1989,8,25,25.6,237
1989,8,26,26.6,238
1989,8,27,27.2,239
1989,8,28,22.5,240
1989,8,29,21.6,241
1989,8,30,20.9,242
1989,8,31,20.2,243
1989,9,1,22.8,244
1989,9,2,22.6,245
1989,9,3,19.2,246
1989,9,4,19.7,247
1989,9,5,19.6,248
1989,9,6,21.2,249
1989,9,7,20.1,250
1989,9,8,19.8,251
1989,9,9,23.2,252
1989,9,10,19.6,253
1989,9,11,20.6,254
1989,9,12,19.9,255
1989,9,13,19.1,256
1989,9,14,20.9,257
1989,9,15,20.6,258
1989,9,16,21.8,259
1989,9,17,20.8,260
1989,9,18,21.7,261
1989,9,19,20.8,262
1989,9,20,21,263
1989,9,21,21,264
1989,9,22,21.4,265
1989,9,23,21.4,266
1989,9,24,17.2,267
1989,9,25,18.4,268
1989,9,26,20,269
1989,9,27,19.4,270
1989,9,28,18.8,271
1989,9,29,15.8,272
1989,9,30,16.6,273
1989,10,1,16.8,274
1989,10,2,17.4,275
1989,10,3,17.2,276
1989,10,4,17.1,277
1989,10,5,16.4,278
1989,10,6,17.8,279
1989,10,7,18.2,280
1989,10,8,16.4,281
1989,10,9,14.4,282
1989,10,10,15.6,283
1989,10,11,14,284
1989,10,12,14.6,285
1989,10,13,13.7,286
1989,10,14,14.2,287
1989,10,15,15.2,288
1989,10,16,15.3,289
1989,10,17,14.4,290
1989,10,18,15.2,291
1989,10,19,12.2,292
1989,10,20,12.6,293
1989,10,21,14.8,294
1989,10,22,17.5,295
1989,10,23,17.2,296
1989,10,24,17.4,297
1989,10,25,16.4,298
1989,10,26,14.8,299
1989,10,27,15.2,300
1989,10,28,16.4,301
1989,10,29,16.4,302
1989,10,30,19.2,303
1989,10,31,18.9,304
1989,11,1,14.6,305
1989,11,2,16.6,306
1989,11,3,15.8,307
1989,11,4,12.4,308
1989,11,5,11.6,309
1989,11,6,10.4,310
1989,11,7,10.4,311
1989,11,8,10.4,312
1989,11,9,13.6,313
1989,11,10,9,314
1989,11,11,10.3,315
1989,11,12,12.5,316
1989,11,13,12.4,317
1989,11,14,10.5,318
1989,11,15,8.8,319
1989,11,16,8.5,320
1989,11,17,11.4,321
1989,11,18,12.2,322
1989,11,19,14.4,323
1989,11,20,15.1,324
1989,11,21,17.1,325
1989,11,22,12.8,326
1989,11,23,10.2,327
1989,11,24,7.6,328
1989,11,25,11.4,329
1989,11,26,5,330
1989,11,27,5.3,331
1989,11,28,6.3,332
1989,11,29,5.8,333
1989,11,30,9.5,334
1989,12,1,8.8,335
1989,12,2,6.8,336
1989,12,3,5.8,337
1989,12,4,7.9,338
1989,12,5,6.8,339
1989,12,6,7.3,340
1989,12,7,7.6,341
1989,12,8,5,342
1989,12,9,8.6,343
1989,12,10,5.7,344
1989,12,11,7.6,345
1989,12,12,9,346
1989,12,13,11.4,347
1989,12,14,9.8,348
1989,12,15,13.5,349
1989,12,16,12.9,350
1989,12,17,13.4,351
1989,12,18,12.8,352
1989,12,19,13,353
1989,12,20,9.2,354
1989,12,21,13.8,355
1989,12,22,16.1,356
1989,12,23,10,357
1989,12,24,8.4,358
1989,12,25,9.4,359
1989,12,26,10.6,360
1989,12,27,8.6,361
1989,12,28,8.5,362
1989,12,29,6,363
1989,12,30,7,364
1989,12,31,5.8,365
1990,1,1,4.4,1
1990,1,2,8.2,2
1990,1,3,6,3
1990,1,4,6.5,4
1990,1,5,4.2,5
1990,1,6,4.5,6
1990,1,7,6.2,7
1990,1,8,7.1,8
1990,1,9,7.8,9
1990,1,10,9,10
1990,1,11,7,11
1990,1,12,7.2,12
1990,1,13,6,13
1990,1,14,7.4,14
1990,1,15,7.6,15
1990,1,16,8.7,16
1990,1,17,6,17
1990,1,18,6,18
1990,1,19,6.2,19
1990,1,20,5.3,20
1990,1,21,6.6,21
1990,1,22,7,22
1990,1,23,5.2,23
1990,1,24,8.1,24
1990,1,25,12.1,25
1990,1,26,11.1,26
1990,1,27,7.2,27
1990,1,28,11.5,28
1990,1,29,7.6,29
1990,1,30,11.5,30
1990,1,31,9.2,31
1990,2,1,10.5,32
1990,2,2,13.1,33
1990,2,3,9,34
1990,2,4,8.8,35
1990,2,5,10,36
1990,2,6,12.6,37
1990,2,7,11.7,38
1990,2,8,12.9,39
1990,2,9,12.1,40
1990,2,10,8.4,41
1990,2,11,10.6,42
1990,2,12,8.5,43
1990,2,13,11,44
1990,2,14,14.1,45
1990,2,15,15.8,46
1990,2,16,14.2,47
1990,2,17,14.7,48
1990,2,18,10.7,49
1990,2,19,12.7,50
1990,2,20,12.8,51
1990,2,21,14,52
1990,2,22,13,53
1990,2,23,13.5,54
1990,2,24,9.2,55
1990,2,25,10.6,56
1990,2,26,10.2,57
1990,2,27,16.7,58
1990,2,28,16.1,59
1990,3,1,15.6,60
1990,3,2,10.4,61
1990,3,3,8.3,62
1990,3,4,8,63
1990,3,5,7.2,64
1990,3,6,7.4,65
1990,3,7,9.8,66
1990,3,8,11.4,67
1990,3,9,14.5,68
1990,3,10,13.9,69
1990,3,11,12.1,70
1990,3,12,11.8,71
1990,3,13,12.2,72
1990,3,14,16.2,73
1990,3,15,13.8,74
1990,3,16,14.6,75
1990,3,17,11.7,76
1990,3,18,11.2,77
1990,3,19,12,78
1990,3,20,11.4,79
1990,3,21,18.4,80
1990,3,22,14,81
1990,3,23,16.6,82
1990,3,24,13.5,83
1990,3,25,14.4,84
1990,3,26,9.8,85
1990,3,27,9.5,86
1990,3,28,10.8,87
1990,3,29,10.5,88
1990,3,30,10.6,89
1990,3,31,11.2,90
1990,4,1,11.7,91
1990,4,2,13,92
1990,4,3,14.6,93
1990,4,4,9.2,94
1990,4,5,6.6,95
1990,4,6,10.7,96
1990,4,7,15,97
1990,4,8,13.6,98
1990,4,9,12.8,99
1990,4,10,12,100
1990,4,11,13.4,101
1990,4,12,15.7,102
1990,4,13,12.2,103
1990,4,14,13.2,104
1990,4,15,14.6,105
1990,4,16,13.8,106
1990,4,17,12.1,107
1990,4,18,11.1,108
1990,4,19,12,109
1990,4,20,12,110
1990,4,21,8.4,111
1990,4,22,9.4,112
1990,4,23,9.6,113
1990,4,24,11.5,114
1990,4,25,12.9,115
1990,4,26,15.6,116
1990,4,27,16.8,117
1990,4,28,17.3,118
1990,4,29,14.6,119
1990,4,30,15.6,120
1990,5,1,16.7,121
1990,5,2,16.9,122
1990,5,3,18,123
1990,5,4,17.8,124
1990,5,5,17.4,125
1990,5,6,16.8,126
1990,5,7,16.4,127
1990,5,8,17.4,128
1990,5,9,16.9,129
1990,5,10,16.3,130
1990,5,11,17,131
1990,5,12,17.8,132
1990,5,13,17.6,133
1990,5,14,16.8,134
1990,5,15,18.6,135
1990,5,16,21.6,136
1990,5,17,19.4,137
1990,5,18,20.6,138
1990,5,19,20.6,139
1990,5,20,20.7,140
1990,5,21,20.2,141
1990,5,22,18.6,142
1990,5,23,18.7,143
1990,5,24,18,144
1990,5,25,21.6,145
1990,5,26,19.2,146
1990,5,27,19.8,147
1990,5,28,20,148
1990,5,29,20.1,149
1990,5,30,17.8,150
1990,5,31,16.4,151
1990,6,1,17.9,152
1990,6,2,20,153
1990,6,3,20.8,154
1990,6,4,22.2,155
1990,6,5,18.9,156
1990,6,6,20.2,157
1990,6,7,21,158
1990,6,8,22.3,159
1990,6,9,18.2,160
1990,6,10,19,161
1990,6,11,17.3,162
1990,6,12,20.2,163
1990,6,13,18.2,164
1990,6,14,18.4,165
1990,6,15,21.1,166
1990,6,16,20.1,167
1990,6,17,17.6,168
1990,6,18,21.4,169
1990,6,19,19.1,170
1990,6,20,20.6,171
1990,6,21,18.9,172
1990,6,22,22,173
1990,6,23,20,174
1990,6,24,25.1,175
1990,6,25,25.9,176
1990,6,26,24.3,177
1990,6,27,24,178
1990,6,28,25.5,179
1990,6,29,22.8,180
1990,6,30,23.4,181
1990,7,1,24.2,182
1990,7,2,21.4,183
1990,7,3,22.8,184
1990,7,4,22.8,185
1990,7,5,24.5,186
1990,7,6,23.3,187
1990,7,7,23.3,188
1990,7,8,25.4,189
1990,7,9,25.7,190
1990,7,10,26,191
1990,7,11,23,192
1990,7,12,21.3,193
1990,7,13,21.7,194
1990,7,14,20.2,195
1990,7,15,26.2,196
1990,7,16,27.8,197
1990,7,17,29.5,198
1990,7,18,28,199
1990,7,19,24.5,200
1990,7,20,23,201
1990,7,21,23.3,202
1990,7,22,25,203
1990,7,23,26,204
1990,7,24,27.4,205
1990,7,25,26,206
1990,7,26,23.5,207
1990,7,27,24.9,208
1990,7,28,24.5,209
1990,7,29,23.3,210
1990,7,30,24.8,211
1990,7,31,27.2,212
1990,8,1,28,213
1990,8,2,26.8,214
1990,8,3,27.4,215
1990,8,4,27.6,216
1990,8,5,25.9,217
1990,8,6,28.7,218
1990,8,7,25.4,219
1990,8,8,22.8,220
1990,8,9,22.2,221
1990,8,10,21.5,222
1990,8,11,22.7,223
1990,8,12,24.6,224
1990,8,13,24.1,225
1990,8,14,24.4,226
1990,8,15,26,227
1990,8,16,26,228
1990,8,17,24.3,229
1990,8,18,21.8,230
1990,8,19,23.6,231
1990,8,20,22.4,232
1990,8,21,27.1,233
1990,8,22,24.3,234
1990,8,23,22.2,235
1990,8,24,21.4,236
1990,8,25,25.4,237
1990,8,26,26,238
1990,8,27,24.4,239
1990,8,28,23.1,240
1990,8,29,22.8,241
1990,8,30,19.6,242
1990,8,31,19.6,243
1990,9,1,18.4,244
1990,9,2,19.6,245
1990,9,3,21.8,246
1990,9,4,23.7,247
1990,9,5,22.9,248
1990,9,6,22.6,249
1990,9,7,22.2,250
1990,9,8,19.6,251
1990,9,9,19.4,252
1990,9,10,21.6,253
1990,9,11,21.2,254
1990,9,12,19.7,255
1990,9,13,18.4,256
1990,9,14,19.1,257
1990,9,15,21.7,258
1990,9,16,20.8,259
1990,9,17,19.6,260
1990,9,18,21.8,261
1990,9,19,18.7,262
1990,9,20,21.8,263
1990,9,21,20.4,264
1990,9,22,24.3,265
1990,9,23,23.1,266
1990,9,24,20.4,267
1990,9,25,14.6,268
1990,9,26,17,269
1990,9,27,19,270
1990,9,28,16.7,271
1990,9,29,16.4,272
1990,9,30,20.8,273
1990,10,1,22.4,274
1990,10,2,20,275
1990,10,3,19.8,276
1990,10,4,19.7,277
1990,10,5,15.6,278
1990,10,6,15.9,279
1990,10,7,16.8,280
1990,10,8,16.6,281
1990,10,9,15.8,282
1990,10,10,17.3,283
1990,10,11,19.2,284
1990,10,12,18.4,285
1990,10,13,19.6,286
1990,10,14,20.5,287
1990,10,15,20.1,288
1990,10,16,20.4,289
1990,10,17,19.8,290
1990,10,18,17.2,291
1990,10,19,15.2,292
1990,10,20,17.4,293
1990,10,21,14.7,294
1990,10,22,16.6,295
1990,10,23,15.8,296
1990,10,24,15.4,297
1990,10,25,16,298
1990,10,26,14.6,299
1990,10,27,12.9,300
1990,10,28,12.8,301
1990,10,29,18,302
1990,10,30,18.8,303
1990,10,31,16.8,304
1990,11,1,13.6,305
1990,11,2,12.4,306
1990,11,3,11.2,307
1990,11,4,8.8,308
1990,11,5,8.6,309
1990,11,6,7.5,310
1990,11,7,9.3,311
1990,11,8,9.3,312
1990,11,9,9.6,313
1990,11,10,11,314
1990,11,11,14.1,315
1990,11,12,15,316
1990,11,13,10.3,317
1990,11,14,13.6,318
1990,11,15,15.8,319
1990,11,16,13.2,320
1990,11,17,14.2,321
1990,11,18,15.8,322
1990,11,19,14.5,323
1990,11,20,15.5,324
1990,11,21,10.6,325
1990,11,22,8.6,326
1990,11,23,8.1,327
1990,11,24,8.6,328
1990,11,25,9.8,329
1990,11,26,8.3,330
1990,11,27,8.9,331
1990,11,28,6.2,332
1990,11,29,7.8,333
1990,11,30,5.8,334
1990,12,1,5.2,335
1990,12,2,4.8,336
1990,12,3,4.2,337
1990,12,4,4.6,338
1990,12,5,6.1,339
1990,12,6,4.9,340
1990,12,7,2.8,341
1990,12,8,4.4,342
1990,12,9,6.4,343
1990,12,10,5.2,344
1990,12,11,4.6,345
1990,12,12,5,346
1990,12,13,6.1,347
1990,12,14,5.8,348
1990,12,15,1.2,349
1990,12,16,2.1,350
1990,12,17,2.2,351
1990,12,18,3.7,352
1990,12,19,5.4,353
1990,12,20,2.8,354
1990,12,21,4,355
1990,12,22,5,356
1990,12,23,6,357
1990,12,24,3.6,358
1990,12,25,5.6,359
1990,12,26,8.5,360
1990,12,27,10.1,361
1990,12,28,7.1,362
1990,12,29,8.1,363
1990,12,30,11.4,364
1990,12,31,10.5,365
1991,1,1,11.2,1
1991,1,2,7.9,2
1991,1,3,7.2,3
1991,1,4,9.2,4
1991,1,5,7.8,5
1991,1,6,7.2,6
1991,1,7,10,7
1991,1,8,8.4,8
1991,1,9,10.1,9
1991,1,10,10,10
1991,1,11,13.2,11
1991,1,12,8.6,12
1991,1,13,7.8,13
1991,1,14,6.4,14
1991,1,15,6.4,15
1991,1,16,8.6,16
1991,1,17,6.8,17
1991,1,18,6,18
1991,1,19,4,19
1991,1,20,5.6,20
1991,1,21,5.5,21
1991,1,22,5.2,22
1991,1,23,5,23
1991,1,24,4.5,24
1991,1,25,5,25
1991,1,26,6.2,26
1991,1,27,2.5,27
1991,1,28,3.3,28
1991,1,29,3.8,29
1991,1,30,4.7,30
1991,1,31,3.8,31
1991,2,1,5,32
1991,2,2,5.2,33
1991,2,3,4.7,34
1991,2,4,6.4,35
1991,2,5,3.4,36
1991,2,6,0.2,37
1991,2,7,-0.4,38
1991,2,8,2.8,39
1991,2,9,3,40
1991,2,10,6.1,41
1991,2,11,1.6,42
1991,2,12,2.4,43
1991,2,13,2.9,44
1991,2,14,2.8,45
1991,2,15,2.6,46
1991,2,16,10.7,47
1991,2,17,7.4,48
1991,2,18,9.4,49
1991,2,19,11.3,50
1991,2,20,11.9,51
1991,2,21,9,52
1991,2,22,12,53
1991,2,23,9.6,54
1991,2,24,9.2,55
1991,2,25,10,56
1991,2,26,9.5,57
1991,2,27,8.7,58
1991,2,28,9.2,59
1991,3,1,10.1,60
1991,3,2,11,61
1991,3,3,13,62
1991,3,4,12,63
1991,3,5,12.6,64
1991,3,6,13.4,65
1991,3,7,14.1,66
1991,3,8,13,67
1991,3,9,13.5,68
1991,3,10,11.9,69
1991,3,11,13.5,70
1991,3,12,10.4,71
1991,3,13,13.8,72
1991,3,14,13,73
1991,3,15,12.5,74
1991,3,16,10.8,75
1991,3,17,12.8,76
1991,3,18,14.8,77
1991,3,19,14.8,78
1991,3,20,19.5,79
1991,3,21,13.8,80
1991,3,22,13.6,81
1991,3,23,10.1,82
1991,3,24,12.5,83
1991,3,25,12,84
1991,3,26,11.5,85
1991,3,27,12.5,86
1991,3,28,13.9,87
1991,3,29,10.5,88
1991,3,30,9,89
1991,3,31,12,90
1991,4,1,10.9,91
1991,4,2,12.6,92
1991,4,3,14.2,93
1991,4,4,11.6,94
1991,4,5,12.9,95
1991,4,6,13.8,96
1991,4,7,13.4,97
1991,4,8,16,98
1991,4,9,14.4,99
1991,4,10,13.6,100
1991,4,11,12.8,101
1991,4,12,13.4,102
1991,4,13,14.4,103
1991,4,14,12.5,104
1991,4,15,14.2,105
1991,4,16,17.3,106
1991,4,17,12.4,107
1991,4,18,11.1,108
1991,4,19,9.9,109
1991,4,20,8.8,110
1991,4,21,9,111
1991,4,22,8.8,112
1991,4,23,13,113
1991,4,24,10,114
1991,4,25,7.8,115
1991,4,26,8.2,116
1991,4,27,14.2,117
1991,4,28,12.2,118
1991,4,29,14.2,119
1991,4,30,16.8,120
1991,5,1,16.6,121
1991,5,2,13.8,122
1991,5,3,14.3,123
1991,5,4,12.6,124
1991,5,5,11.4,125
1991,5,6,11.4,126
1991,5,7,12.4,127
1991,5,8,12,128
1991,5,9,12.4,129
1991,5,10,15,130
1991,5,11,15,131
1991,5,12,16.4,132
1991,5,13,16.6,133
1991,5,14,18.6,134
1991,5,15,19.9,135
1991,5,16,14.6,136
1991,5,17,14,137
1991,5,18,14.6,138
1991,5,19,16,139
1991,5,20,18.1,140
1991,5,21,16.1,141
1991,5,22,17.8,142
1991,5,23,22.7,143
1991,5,24,21.6,144
1991,5,25,17.6,145
1991,5,26,17,146
1991,5,27,20.2,147
1991,5,28,17.1,148
1991,5,29,17.6,149
1991,5,30,17.3,150
1991,5,31,17.8,151
1991,6,1,18.8,152
1991,6,2,17.3,153
1991,6,3,20.4,154
1991,6,4,19.3,155
1991,6,5,18.4,156
1991,6,6,20.6,157
1991,6,7,16.2,158
1991,6,8,19.6,159
1991,6,9,19.3,160
1991,6,10,21.6,161
1991,6,11,22.2,162
1991,6,12,18.6,163
1991,6,13,21.2,164
1991,6,14,21.5,165
1991,6,15,20,166
1991,6,16,20.9,167
1991,6,17,18.6,168
1991,6,18,17.8,169
1991,6,19,18.2,170
1991,6,20,16.6,171
1991,6,21,20.2,172
1991,6,22,19.6,173
1991,6,23,21.2,174
1991,6,24,26.2,175
1991,6,25,25.7,176
1991,6,26,24.8,177
1991,6,27,23.9,178
1991,6,28,20.6,179
1991,6,29,21.2,180
1991,6,30,20.8,181
1991,7,1,17.8,182
1991,7,2,19,183
1991,7,3,23.2,184
1991,7,4,20.6,185
1991,7,5,20.9,186
1991,7,6,23.8,187
1991,7,7,25.1,188
1991,7,8,26.6,189
1991,7,9,27.6,190
1991,7,10,24.1,191
1991,7,11,23.4,192
1991,7,12,24.7,193
1991,7,13,29.6,194
1991,7,14,27,195
1991,7,15,27.8,196
1991,7,16,26.8,197
1991,7,17,27.8,198
1991,7,18,27.8,199
1991,7,19,29.2,200
1991,7,20,27.4,201
1991,7,21,27.3,202
1991,7,22,27.7,203
1991,7,23,24,204
1991,7,24,27.2,205
1991,7,25,23.7,206
1991,7,26,23.6,207
1991,7,27,24.2,208
1991,7,28,24,209
1991,7,29,21.2,210
1991,7,30,21.4,211
1991,7,31,23.8,212
1991,8,1,23.6,213
1991,8,2,25.6,214
1991,8,3,27.9,215
1991,8,4,28.2,216
1991,8,5,27.6,217
1991,8,6,23.6,218
1991,8,7,23.4,219
1991,8,8,22.6,220
1991,8,9,24.3,221
1991,8,10,26.5,222
1991,8,11,23.7,223
1991,8,12,24.8,224
1991,8,13,27.2,225
1991,8,14,25.4,226
1991,8,15,27.3,227
1991,8,16,29.4,228
1991,8,17,27.4,229
1991,8,18,26.2,230
1991,8,19,24.3,231
1991,8,20,23.8,232
1991,8,21,22.4,233
1991,8,22,23.2,234
1991,8,23,23.4,235
1991,8,24,24.6,236
1991,8,25,24,237
1991,8,26,25,238
1991,8,27,27.8,239
1991,8,28,26.1,240
1991,8,29,24,241
1991,8,30,23.2,242
1991,8,31,22.8,243
1991,9,1,21.8,244
1991,9,2,22.4,245
1991,9,3,23.3,246
1991,9,4,22.6,247
1991,9,5,22.8,248
1991,9,6,23.2,249
1991,9,7,24.6,250
1991,9,8,23,251
1991,9,9,21.9,252
1991,9,10,23.6,253
1991,9,11,23,254
1991,9,12,21.2,255
1991,9,13,22,256
1991,9,14,21.8,257
1991,9,15,22.4,258
1991,9,16,23.4,259
1991,9,17,25.5,260
1991,9,18,23.7,261
1991,9,19,21.4,262
1991,9,20,21.8,263
1991,9,21,23,264
1991,9,22,22.5,265
1991,9,23,23.4,266
1991,9,24,20.8,267
1991,9,25,21.3,268
1991,9,26,19.7,269
1991,9,27,16.8,270
1991,9,28,17.2,271
1991,9,29,19.2,272
1991,9,30,19.5,273
1991,10,1,18.2,274
1991,10,2,18.5,275
1991,10,3,17.8,276
1991,10,4,17,277
1991,10,5,17.8,278
1991,10,6,16.2,279
1991,10,7,15.1,280
1991,10,8,13.6,281
1991,10,9,16.9,282
1991,10,10,20,283
1991,10,11,20,284
1991,10,12,16.6,285
1991,10,13,15.5,286
1991,10,14,16.3,287
1991,10,15,15.7,288
1991,10,16,14.8,289
1991,10,17,15.2,290
1991,10,18,15.2,291
1991,10,19,12.8,292
1991,10,20,11.1,293
1991,10,21,10.6,294
1991,10,22,9.4,295
1991,10,23,10.5,296
1991,10,24,10.1,297
1991,10,25,9.5,298
1991,10,26,9.8,299
1991,10,27,11.9,300
1991,10,28,12.8,301
1991,10,29,14.5,302
1991,10,30,10.1,303
1991,10,31,12,304
1991,11,1,13,305
1991,11,2,12.3,306
1991,11,3,14,307
1991,11,4,13.8,308
1991,11,5,11.2,309
1991,11,6,10.3,310
1991,11,7,10.1,311
1991,11,8,11.1,312
1991,11,9,13.4,313
1991,11,10,9.6,314
1991,11,11,6.8,315
1991,11,12,10.9,316
1991,11,13,12.6,317
1991,11,14,10.4,318
1991,11,15,9.9,319
1991,11,16,10.2,320
1991,11,17,10.9,321
1991,11,18,11.5,322
1991,11,19,12.4,323
1991,11,20,9.4,324
1991,11,21,7.5,325
1991,11,22,9.8,326
1991,11,23,7.4,327
1991,11,24,7.6,328
1991,11,25,5.3,329
1991,11,26,8.1,330
1991,11,27,12.3,331
1991,11,28,12.2,332
1991,11,29,11.4,333
1991,11,30,11.7,334
1991,12,1,10,335
1991,12,2,8,336
1991,12,3,7.6,337
1991,12,4,5,338
1991,12,5,5.2,339
1991,12,6,5.3,340
1991,12,7,4.2,341
1991,12,8,2.5,342
1991,12,9,3.9,343
1991,12,10,6.6,344
1991,12,11,6.3,345
1991,12,12,6,346
1991,12,13,4.4,347
1991,12,14,4.4,348
1991,12,15,5.8,349
1991,12,16,7.5,350
1991,12,17,8.8,351
1991,12,18,8.6,352
1991,12,19,10.9,353
1991,12,20,9.6,354
1991,12,21,11.2,355
1991,12,22,15.9,356
1991,12,23,13.8,357
1991,12,24,11.4,358
1991,12,25,8.2,359
1991,12,26,4.6,360
1991,12,27,6.4,361
1991,12,28,6.8,362
1991,12,29,6.7,363
1991,12,30,6.1,364
1991,12,31,4.4,365
1992,1,1,2.8,1
1992,1,2,3.8,2
1992,1,3,8,3
1992,1,4,7.5,4
1992,1,5,7,5
1992,1,6,5.2,6
1992,1,7,7.8,7
1992,1,8,11,8
1992,1,9,11,9
1992,1,10,5.8,10
1992,1,11,7.1,11
1992,1,12,8.4,12
1992,1,13,6.6,13
1992,1,14,4.4,14
1992,1,15,5.1,15
1992,1,16,4.7,16
1992,1,17,3.8,17
1992,1,18,3.7,18
1992,1,19,2.6,19
1992,1,20,4.9,20
1992,1,21,5.6,21
1992,1,22,-0.1,22
1992,1,23,2.1,23
1992,1,24,5.9,24
1992,1,25,7.7,25
1992,1,26,6,26
1992,1,27,4.6,27
1992,1,28,4.2,28
1992,1,29,6.3,29
1992,1,30,7,30
1992,1,31,6.3,31
1992,2,1,6.4,32
1992,2,2,6.7,33
1992,2,3,5.8,34
1992,2,4,9.9,35
1992,2,5,13.3,36
1992,2,6,10.3,37
1992,2,7,9.9,38
1992,2,8,6.9,39
1992,2,9,11.2,40
1992,2,10,11.4,41
1992,2,11,8.9,42
1992,2,12,9.8,43
1992,2,13,11,44
1992,2,14,10.7,45
1992,2,15,7.4,46
1992,2,16,10.6,47
1992,2,17,7.8,48
1992,2,18,4.5,49
1992,2,19,4.4,50
1992,2,20,3.2,51
1992,2,21,4.8,52
1992,2,22,5.6,53
1992,2,23,5.4,54
1992,2,24,6.8,55
1992,2,25,8.6,56
1992,2,26,8.3,57
1992,2,27,10.1,58
1992,2,28,11.8,59
1992,2,29,9.5,60
1992,3,1,9.4,61
1992,3,2,9.9,62
1992,3,3,9.8,63
1992,3,4,11.2,64
1992,3,5,9.8,65
1992,3,6,13.2,66
1992,3,7,11.6,67
1992,3,8,10.4,68
1992,3,9,12.6,69
1992,3,10,10,70
1992,3,11,12.2,71
1992,3,12,8.8,72
1992,3,13,12.1,73
1992,3,14,15.9,74
1992,3,15,15.6,75
1992,3,16,16,76
1992,3,17,14.6,77
1992,3,18,10.7,78
1992,3,19,14.8,79
1992,3,20,15.1,80
1992,3,21,17.2,81
1992,3,22,14,82
1992,3,23,13.8,83
1992,3,24,8.4,84
1992,3,25,7,85
1992,3,26,6.8,86
1992,3,27,7.4,87
1992,3,28,10.1,88
1992,3,29,12,89
1992,3,30,9.3,90
1992,3,31,10.6,91
1992,4,1,9.2,92
1992,4,2,9.8,93
1992,4,3,12.6,94
1992,4,4,12.5,95
1992,4,5,12.4,96
1992,4,6,11.5,97
1992,4,7,11,98
1992,4,8,13,99
1992,4,9,13.5,100
1992,4,10,15,101
1992,4,11,15,102
1992,4,12,16.7,103
1992,4,13,17.1,104
1992,4,14,12.5,105
1992,4,15,13.8,106
1992,4,16,10,107
1992,4,17,11.4,108
1992,4,18,14.8,109
1992,4,19,18.4,110
1992,4,20,17.4,111
1992,4,21,12.8,112
1992,4,22,15.2,113
1992,4,23,16.4,114
1992,4,24,13.6,115
1992,4,25,16,116
1992,4,26,17,117
1992,4,27,19.6,118
1992,4,28,16.7,119
1992,4,29,13.8,120
1992,4,30,15.6,121
1992,5,1,15.3,122
1992,5,2,11.2,123
1992,5,3,13.2,124
1992,5,4,18,125
1992,5,5,17.4,126
1992,5,6,18.7,127
1992,5,7,19,128
1992,5,8,21.7,129
1992,5,9,21,130
1992,5,10,19.8,131
1992,5,11,20.3,132
1992,5,12,18.2,133
1992,5,13,17.8,134
1992,5,14,18,135
1992,5,15,19.7,136
1992,5,16,20.3,137
1992,5,17,21.5,138
1992,5,18,22.1,139
1992,5,19,19.4,140
1992,5,20,16.8,141
1992,5,21,14.2,142
1992,5,22,15.8,143
1992,5,23,15.6,144
1992,5,24,17,145
1992,5,25,18.8,146
1992,5,26,19,147
1992,5,27,18.3,148
1992,5,28,18,149
1992,5,29,20,150
1992,5,30,19.4,151
1992,5,31,19.8,152
1992,6,1,18.8,153
1992,6,2,20.1,154
1992,6,3,21.1,155
1992,6,4,17.2,156
1992,6,5,14.4,157
1992,6,6,16.6,158
1992,6,7,15.6,159
1992,6,8,18,160
1992,6,9,18,161
1992,6,10,19.1,162
1992,6,11,18,163
1992,6,12,19.6,164
1992,6,13,19.2,165
1992,6,14,19.8,166
1992,6,15,21.2,167
1992,6,16,22.2,168
1992,6,17,22.4,169
1992,6,18,22.6,170
1992,6,19,20.2,171
1992,6,20,16.6,172
1992,6,21,15.2,173
1992,6,22,16.9,174
1992,6,23,18.5,175
1992,6,24,20,176
1992,6,25,22.3,177
1992,6,26,21.2,178
1992,6,27,21.7,179
1992,6,28,21.4,180
1992,6,29,21,181
1992,6,30,18.9,182
1992,7,1,17.2,183
1992,7,2,21.1,184
1992,7,3,21.6,185
1992,7,4,19.8,186
1992,7,5,20.5,187
1992,7,6,20.5,188
1992,7,7,21,189
1992,7,8,20.7,190
1992,7,9,20.9,191
1992,7,10,21,192
1992,7,11,21.4,193
1992,7,12,23.5,194
1992,7,13,22,195
1992,7,14,22.9,196
1992,7,15,24.5,197
1992,7,16,23.2,198
1992,7,17,26.6,199
1992,7,18,26.4,200
1992,7,19,26.8,201
1992,7,20,24,202
1992,7,21,22.3,203
1992,7,22,26.2,204
1992,7,23,25.3,205
1992,7,24,25.8,206
1992,7,25,26.4,207
1992,7,26,26.6,208
1992,7,27,27,209
1992,7,28,27.5,210
1992,7,29,24.2,211
1992,7,30,24.8,212
1992,7,31,25,213
1992,8,1,24.7,214
1992,8,2,25.8,215
1992,8,3,25.6,216
1992,8,4,27.3,217
1992,8,5,26,218
1992,8,6,26.8,219
1992,8,7,25.5,220
1992,8,8,23.6,221
1992,8,9,24.6,222
1992,8,10,23,223
1992,8,11,24.2,224
1992,8,12,23.1,225
1992,8,13,24.4,226
1992,8,14,24.2,227
1992,8,15,24.4,228
1992,8,16,20.8,229
1992,8,17,21.7,230
1992,8,18,23.9,231
1992,8,19,24.7,232
1992,8,20,24.3,233
1992,8,21,25,234
1992,8,22,24.4,235
1992,8,23,25.8,236
1992,8,24,25.6,237
1992,8,25,24.4,238
1992,8,26,25.2,239
1992,8,27,25,240
1992,8,28,24.6,241
1992,8,29,25.7,242
1992,8,30,18.8,243
1992,8,31,23.6,244
1992,9,1,19.2,245
1992,9,2,18.1,246
1992,9,3,20.7,247
1992,9,4,21.4,248
1992,9,5,17.3,249
1992,9,6,18.4,250
1992,9,7,17,251
1992,9,8,19.2,252
1992,9,9,17.8,253
1992,9,10,19.6,254
1992,9,11,20.4,255
1992,9,12,22.4,256
1992,9,13,20.2,257
1992,9,14,22.8,258
1992,9,15,21.8,259
1992,9,16,20.8,260
1992,9,17,19.9,261
1992,9,18,21.3,262
1992,9,19,21.8,263
1992,9,20,20.7,264
1992,9,21,19.7,265
1992,9,22,21.2,266
1992,9,23,18.5,267
1992,9,24,17,268
1992,9,25,17,269
1992,9,26,19.4,270
1992,9,27,19.2,271
1992,9,28,17.2,272
1992,9,29,17.2,273
1992,9,30,17.8,274
1992,10,1,18.4,275
1992,10,2,18,276
1992,10,3,16.8,277
1992,10,4,14.2,278
1992,10,5,14.6,279
1992,10,6,16.3,280
1992,10,7,15.8,281
1992,10,8,14.6,282
1992,10,9,17.5,283
1992,10,10,17.9,284
1992,10,11,16.5,285
1992,10,12,15,286
1992,10,13,14.4,287
1992,10,14,17.2,288
1992,10,15,13.9,289
1992,10,16,13.6,290
1992,10,17,13.2,291
1992,10,18,10.2,292
1992,10,19,8.2,293
1992,10,20,12,294
1992,10,21,13,295
1992,10,22,9.9,296
1992,10,23,11.2,297
1992,10,24,13,298
1992,10,25,15.1,299
1992,10,26,14.6,300
1992,10,27,15.4,301
1992,10,28,14.4,302
1992,10,29,14,303
1992,10,30,10.4,304
1992,10,31,12.2,305
1992,11,1,10.4,306
1992,11,2,11.6,307
1992,11,3,14.1,308
1992,11,4,16,309
1992,11,5,15.8,310
1992,11,6,14.2,311
1992,11,7,12.7,312
1992,11,8,14,313
1992,11,9,12,314
1992,11,10,14.4,315
1992,11,11,13.2,316
1992,11,12,12.4,317
1992,11,13,14,318
1992,11,14,7,319
1992,11,15,11.2,320
1992,11,16,13.8,321
1992,11,17,10.6,322
1992,11,18,10.6,323
1992,11,19,14.6,324
1992,11,20,16.2,325
1992,11,21,16.8,326
1992,11,22,16.4,327
1992,11,23,11.8,328
1992,11,24,10.5,329
1992,11,25,13.6,330
1992,11,26,12,331
1992,11,27,12.9,332
1992,11,28,14.4,333
1992,11,29,11.4,334
1992,11,30,9,335
1992,12,1,12.8,336
1992,12,2,13.7,337
1992,12,3,13,338
1992,12,4,9.9,339
1992,12,5,10.6,340
1992,12,6,9.8,341
1992,12,7,8.1,342
1992,12,8,10.8,343
1992,12,9,10.8,344
1992,12,10,9.2,345
1992,12,11,5.1,346
1992,12,12,6,347
1992,12,13,9.2,348
1992,12,14,6.8,349
1992,12,15,9.6,350
1992,12,16,12,351
1992,12,17,11.8,352
1992,12,18,10.4,353
1992,12,19,11.8,354
1992,12,20,11.6,355
1992,12,21,11.9,356
1992,12,22,11.9,357
1992,12,23,10.2,358
1992,12,24,11.4,359
1992,12,25,9,360
1992,12,26,7.6,361
1992,12,27,4.8,362
1992,12,28,2.2,363
1992,12,29,4.1,364
1992,12,30,3.6,365
1992,12,31,3.1,366
1993,1,1,1.6,1
1993,1,2,0.5,2
1993,1,3,0.1,3
1993,1,4,-1.8,4
1993,1,5,0.8,5
1993,1,6,3.2,6
1993,1,7,6.8,7
1993,1,8,11.7,8
1993,1,9,8,9
1993,1,10,4.4,10
1993,1,11,9.7,11
1993,1,12,11.4,12
1993,1,13,8.4,13
1993,1,14,13.6,14
1993,1,15,8.8,15
1993,1,16,10.8,16
1993,1,17,11.1,17
1993,1,18,11.3,18
1993,1,19,8,19
1993,1,20,10.2,20
1993,1,21,8.8,21
1993,1,22,7.6,22
1993,1,23,11.2,23
1993,1,24,10.8,24
1993,1,25,12.2,25
1993,1,26,6.9,26
1993,1,27,8.9,27
1993,1,28,11.7,28
1993,1,29,7.8,29
1993,1,30,6.6,30
1993,1,31,10.2,31
1993,2,1,8.2,32
1993,2,2,7.9,33
1993,2,3,8.4,34
1993,2,4,8,35
1993,2,5,8.6,36
1993,2,6,11.9,37
1993,2,7,7.6,38
1993,2,8,7.6,39
1993,2,9,9.1,40
1993,2,10,11.2,41
1993,2,11,10.8,42
1993,2,12,8.2,43
1993,2,13,8,44
1993,2,14,8.2,45
1993,2,15,8.9,46
1993,2,16,6.2,47
1993,2,17,7.2,48
1993,2,18,10.4,49
1993,2,19,7.4,50
1993,2,20,8,51
1993,2,21,7.1,52
1993,2,22,6.2,53
1993,2,23,4.8,54
1993,2,24,2,55
1993,2,25,2.2,56
1993,2,26,3.7,57
1993,2,27,4,58
1993,2,28,3.8,59
1993,3,1,2.6,60
1993,3,2,5,61
1993,3,3,6,62
1993,3,4,5.5,63
1993,3,5,5.9,64
1993,3,6,7.8,65
1993,3,7,10.8,66
1993,3,8,7.7,67
1993,3,9,8.4,68
1993,3,10,6.7,69
1993,3,11,7.9,70
1993,3,12,9.4,71
1993,3,13,9.2,72
1993,3,14,11,73
1993,3,15,9.4,74
1993,3,16,13.4,75
1993,3,17,15.8,76
1993,3,18,13.7,77
1993,3,19,14.7,78
1993,3,20,12.4,79
1993,3,21,12.5,80
1993,3,22,14.2,81
1993,3,23,15,82
1993,3,24,11.1,83
1993,3,25,9.4,84
1993,3,26,9.4,85
1993,3,27,9.7,86
1993,3,28,8.1,87
1993,3,29,9.6,88
1993,3,30,10.6,89
1993,3,31,9.8,90
1993,4,1,11.8,91
1993,4,2,10.8,92
1993,4,3,12.2,93
1993,4,4,13.4,94
1993,4,5,10,95
1993,4,6,16.6,96
1993,4,7,18.3,97
1993,4,8,17.4,98
1993,4,9,13.6,99
1993,4,10,13.5,100
1993,4,11,11.9,101
1993,4,12,9.1,102
1993,4,13,13.4,103
1993,4,14,10.8,104
1993,4,15,13.6,105
1993,4,16,15.1,106
1993,4,17,14.6,107
1993,4,18,14,108
1993,4,19,14.6,109
1993,4,20,12.4,110
1993,4,21,12.3,111
1993,4,22,13.1,112
1993,4,23,14.2,113
1993,4,24,14,114
1993,4,25,11.9,115
1993,4,26,13.8,116
1993,4,27,14.9,117
1993,4,28,14,118
1993,4,29,13.8,119
1993,4,30,14.2,120
1993,5,1,15.4,121
1993,5,2,15.8,122
1993,5,3,16,123
1993,5,4,16.7,124
1993,5,5,18.2,125
1993,5,6,18,126
1993,5,7,16.7,127
1993,5,8,16.8,128
1993,5,9,17.1,129
1993,5,10,17,130
1993,5,11,17.8,131
1993,5,12,18.2,132
1993,5,13,17.8,133
1993,5,14,18.2,134
1993,5,15,18.8,135
1993,5,16,16.8,136
1993,5,17,16.4,137
1993,5,18,17,138
1993,5,19,19,139
1993,5,20,19.4,140
1993,5,21,15.9,141
1993,5,22,14.4,142
1993,5,23,15.8,143
1993,5,24,17.6,144
1993,5,25,19.3,145
1993,5,26,19.8,146
1993,5,27,19.8,147
1993,5,28,19.9,148
1993,5,29,16.8,149
1993,5,30,19.2,150
1993,5,31,21.1,151
1993,6,1,19,152
1993,6,2,21.2,153
1993,6,3,20,154
1993,6,4,19.8,155
1993,6,5,20.2,156
1993,6,6,21.5,157
1993,6,7,23.2,158
1993,6,8,22.6,159
1993,6,9,21.1,160
1993,6,10,21.3,161
1993,6,11,21.4,162
1993,6,12,17.9,163
1993,6,13,18.2,164
1993,6,14,20.3,165
1993,6,15,22.3,166
1993,6,16,23.1,167
1993,6,17,24.4,168
1993,6,18,22,169
1993,6,19,21,170
1993,6,20,22,171
1993,6,21,21.3,172
1993,6,22,20.7,173
1993,6,23,20.6,174
1993,6,24,22.9,175
1993,6,25,21.5,176
1993,6,26,23.7,177
1993,6,27,25,178
1993,6,28,26.6,179
1993,6,29,24,180
1993,6,30,24.4,181
1993,7,1,24.6,182
1993,7,2,21.2,183
1993,7,3,23.4,184
1993,7,4,26,185
1993,7,5,26.1,186
1993,7,6,24.4,187
1993,7,7,22.4,188
1993,7,8,22.2,189
1993,7,9,19.4,190
1993,7,10,17.8,191
1993,7,11,18.8,192
1993,7,12,19,193
1993,7,13,19.8,194
1993,7,14,20.7,195
1993,7,15,21.9,196
1993,7,16,21.2,197
1993,7,17,22,198
1993,7,18,23,199
1993,7,19,23.9,200
1993,7,20,22.6,201
1993,7,21,22.6,202
1993,7,22,21.8,203
1993,7,23,23,204
1993,7,24,21.8,205
1993,7,25,24.4,206
1993,7,26,23.7,207
1993,7,27,23.3,208
1993,7,28,25.2,209
1993,7,29,23.7,210
1993,7,30,22.3,211
1993,7,31,25.1,212
1993,8,1,22.2,213
1993,8,2,21.8,214
1993,8,3,22,215
1993,8,4,23,216
1993,8,5,25,217
1993,8,6,26.7,218
1993,8,7,25.1,219
1993,8,8,28,220
1993,8,9,25.7,221
1993,8,10,25.6,222
1993,8,11,26.8,223
1993,8,12,22.3,224
1993,8,13,25.4,225
1993,8,14,23,226
1993,8,15,22.9,227
1993,8,16,24.2,228
1993,8,17,25.6,229
1993,8,18,25.5,230
1993,8,19,28.1,231
1993,8,20,28.4,232
1993,8,21,24.2,233
1993,8,22,24.6,234
1993,8,23,25.6,235
1993,8,24,22,236
1993,8,25,21.8,237
1993,8,26,21.8,238
1993,8,27,22.8,239
1993,8,28,20.2,240
1993,8,29,21.1,241
1993,8,30,18.1,242
1993,8,31,20.4,243
1993,9,1,20.8,244
1993,9,2,19.4,245
1993,9,3,19.2,246
1993,9,4,20.6,247
1993,9,5,19.8,248
1993,9,6,17.4,249
1993,9,7,17.8,250
1993,9,8,20.8,251
1993,9,9,21.5,252
1993,9,10,20.4,253
1993,9,11,20.2,254
1993,9,12,18,255
1993,9,13,21.6,256
1993,9,14,18.6,257
1993,9,15,17.2,258
1993,9,16,20.6,259
1993,9,17,20.2,260
1993,9,18,20.8,261
1993,9,19,21.4,262
1993,9,20,21.4,263
1993,9,21,22.8,264
1993,9,22,20.4,265
1993,9,23,15.6,266
1993,9,24,17.3,267
1993,9,25,17.2,268
1993,9,26,16.6,269
1993,9,27,14.5,270
1993,9,28,13.6,271
1993,9,29,12.8,272
1993,9,30,14.8,273
1993,10,1,17.4,274
1993,10,2,14.9,275
1993,10,3,16.2,276
1993,10,4,17.6,277
1993,10,5,17.3,278
1993,10,6,17.1,279
1993,10,7,16.4,280
1993,10,8,18,281
1993,10,9,12.6,282
1993,10,10,17,283
1993,10,11,18.6,284
1993,10,12,20.2,285
1993,10,13,16.7,286
1993,10,14,17,287
1993,10,15,16.6,288
1993,10,16,13.5,289
1993,10,17,16.8,290
1993,10,18,17.5,291
1993,10,19,15.4,292
1993,10,20,14.8,293
1993,10,21,13.4,294
1993,10,22,11,295
1993,10,23,11.3,296
1993,10,24,9.9,297
1993,10,25,11.8,298
1993,10,26,12.4,299
1993,10,27,12,300
1993,10,28,14.7,301
1993,10,29,13.2,302
1993,10,30,14.4,303
1993,10,31,12.5,304
1993,11,1,13.5,305
1993,11,2,14.8,306
1993,11,3,16.4,307
1993,11,4,15.9,308
1993,11,5,16.9,309
1993,11,6,13.6,310
1993,11,7,11.7,311
1993,11,8,11.4,312
1993,11,9,11,313
1993,11,10,8.1,314
1993,11,11,11.5,315
1993,11,12,11.1,316
1993,11,13,8.8,317
1993,11,14,11.4,318
1993,11,15,9,319
1993,11,16,8.8,320
1993,11,17,8.4,321
1993,11,18,6.3,322
1993,11,19,6.2,323
1993,11,20,5.4,324
1993,11,21,2.1,325
1993,11,22,4.2,326
1993,11,23,3.8,327
1993,11,24,7,328
1993,11,25,10.4,329
1993,11,26,7.6,330
1993,11,27,5.1,331
1993,11,28,4.7,332
1993,11,29,3.8,333
1993,11,30,3.1,334
1993,12,1,8.2,335
1993,12,2,10.2,336
1993,12,3,10.2,337
1993,12,4,9.2,338
1993,12,5,10.3,339
1993,12,6,8.2,340
1993,12,7,10.2,341
1993,12,8,13.4,342
1993,12,9,15.5,343
1993,12,10,13.3,344
1993,12,11,11.8,345
1993,12,12,10,346
1993,12,13,6.3,347
1993,12,14,10.6,348
1993,12,15,7.8,349
1993,12,16,11,350
1993,12,17,12.1,351
1993,12,18,8.7,352
1993,12,19,8.8,353
1993,12,20,13.2,354
1993,12,21,12.5,355
1993,12,22,7.8,356
1993,12,23,9.8,357
1993,12,24,8,358
1993,12,25,4.4,359
1993,12,26,4.7,360
1993,12,27,3.3,361
1993,12,28,2.7,362
1993,12,29,3.8,363
1993,12,30,9.8,364
1993,12,31,7.3,365
1994,1,1,9.6,1
1994,1,2,8.7,2
1994,1,3,10.6,3
1994,1,4,10,4
1994,1,5,8.4,5
1994,1,6,9.7,6
1994,1,7,8.6,7
1994,1,8,5.8,8
1994,1,9,7,9
1994,1,10,8.6,10
1994,1,11,10.4,11
1994,1,12,10,12
1994,1,13,9.9,13
1994,1,14,10.2,14
1994,1,15,7.1,15
1994,1,16,8.5,16
1994,1,17,5.6,17
1994,1,18,3.6,18
1994,1,19,2.2,19
1994,1,20,4.6,20
1994,1,21,3.7,21
1994,1,22,3.9,22
1994,1,23,5.6,23
1994,1,24,9.3,24
1994,1,25,14.3,25
1994,1,26,13,26
1994,1,27,9.8,27
1994,1,28,12.6,28
1994,1,29,10,29
1994,1,30,7.5,30
1994,1,31,9,31
1994,2,1,6.2,32
1994,2,2,6,33
1994,2,3,10.6,34
1994,2,4,8.8,35
1994,2,5,6.1,36
1994,2,6,9.8,37
1994,2,7,7.8,38
1994,2,8,8,39
1994,2,9,9.4,40
1994,2,10,12.7,41
1994,2,11,5.2,42
1994,2,12,8.4,43
1994,2,13,6.4,44
1994,2,14,4.2,45
1994,2,15,2.5,46
1994,2,16,6.4,47
1994,2,17,5.8,48
1994,2,18,5,49
1994,2,19,10.4,50
1994,2,20,8.8,51
1994,2,21,10.2,52
1994,2,22,9.7,53
1994,2,23,11.2,54
1994,2,24,11.2,55
1994,2,25,12.3,56
1994,2,26,11,57
1994,2,27,10.6,58
1994,2,28,13.3,59
1994,3,1,13.8,60
1994,3,2,10.5,61
1994,3,3,15.4,62
1994,3,4,16.2,63
1994,3,5,9.8,64
1994,3,6,13.8,65
1994,3,7,12.5,66
1994,3,8,12.6,67
1994,3,9,11,68
1994,3,10,14,69
1994,3,11,10.6,70
1994,3,12,15,71
1994,3,13,12.7,72
1994,3,14,16.1,73
1994,3,15,14,74
1994,3,16,14.4,75
1994,3,17,12.4,76
1994,3,18,11.8,77
1994,3,19,10.4,78
1994,3,20,15.6,79
1994,3,21,13.7,80
1994,3,22,14.4,81
1994,3,23,13,82
1994,3,24,15,83
1994,3,25,18,84
1994,3,26,16,85
1994,3,27,11.5,86
1994,3,28,11.6,87
1994,3,29,14.8,88
1994,3,30,13,89
1994,3,31,15.2,90
1994,4,1,15.6,91
1994,4,2,11,92
1994,4,3,9.2,93
1994,4,4,6.8,94
1994,4,5,9.6,95
1994,4,6,11.2,96
1994,4,7,13.4,97
1994,4,8,11.8,98
1994,4,9,11.8,99
1994,4,10,8.6,100
1994,4,11,9.4,101
1994,4,12,12,102
1994,4,13,14.2,103
1994,4,14,12.1,104
1994,4,15,9.2,105
1994,4,16,11.3,106
1994,4,17,12.3,107
1994,4,18,14.2,108
1994,4,19,13.3,109
1994,4,20,11.2,110
1994,4,21,13.6,111
1994,4,22,11.2,112
1994,4,23,14.5,113
1994,4,24,13.7,114
1994,4,25,14.2,115
1994,4,26,16.3,116
1994,4,27,18,117
1994,4,28,18.8,118
1994,4,29,18.1,119
1994,4,30,17,120
1994,5,1,20.8,121
1994,5,2,20.2,122
1994,5,3,16.4,123
1994,5,4,17.9,124
1994,5,5,17.2,125
1994,5,6,17.4,126
1994,5,7,14.8,127
1994,5,8,14.6,128
1994,5,9,15.8,129
1994,5,10,16.3,130
1994,5,11,14.4,131
1994,5,12,15,132
1994,5,13,17.4,133
1994,5,14,18.1,134
1994,5,15,16,135
1994,5,16,16.4,136
1994,5,17,16.3,137
1994,5,18,16.6,138
1994,5,19,17.3,139
1994,5,20,18.3,140
1994,5,21,17.6,141
1994,5,22,18.2,142
1994,5,23,19.7,143
1994,5,24,17.8,144
1994,5,25,17.1,145
1994,5,26,20.7,146
1994,5,27,19.7,147
1994,5,28,17,148
1994,5,29,19.2,149
1994,5,30,19.5,150
1994,5,31,21,151
1994,6,1,21.2,152
1994,6,2,21,153
1994,6,3,19.4,154
1994,6,4,19.7,155
1994,6,5,20.8,156
1994,6,6,20.4,157
1994,6,7,22,158
1994,6,8,16.9,159
1994,6,9,19.5,160
1994,6,10,19.1,161
1994,6,11,17.8,162
1994,6,12,17.4,163
1994,6,13,18.8,164
1994,6,14,21.2,165
1994,6,15,22.9,166
1994,6,16,23,167
1994,6,17,23,168
1994,6,18,20.4,169
1994,6,19,21.4,170
1994,6,20,23.2,171
1994,6,21,25.3,172
1994,6,22,26,173
1994,6,23,26.5,174
1994,6,24,22,175
1994,6,25,22.6,176
1994,6,26,20,177
1994,6,27,21,178
1994,6,28,23,179
1994,6,29,26,180
1994,6,30,28.2,181
1994,7,1,25.3,182
1994,7,2,25.2,183
1994,7,3,24,184
1994,7,4,25,185
1994,7,5,28.6,186
1994,7,6,28,187
1994,7,7,24.8,188
1994,7,8,24.8,189
1994,7,9,25.2,190
1994,7,10,23.8,191
1994,7,11,24.4,192
1994,7,12,24,193
1994,7,13,24.6,194
1994,7,14,26,195
1994,7,15,27,196
1994,7,16,27.9,197
1994,7,17,25.4,198
1994,7,18,27.2,199
1994,7,19,26.4,200
1994,7,20,25.8,201
1994,7,21,25.8,202
1994,7,22,25.6,203
1994,7,23,23.8,204
1994,7,24,25.4,205
1994,7,25,25.2,206
1994,7,26,27,207
1994,7,27,26.6,208
1994,7,28,27.4,209
1994,7,29,26.2,210
1994,7,30,25.6,211
1994,7,31,26,212
1994,8,1,24.2,213
1994,8,2,25.7,214
1994,8,3,24.8,215
1994,8,4,25,216
1994,8,5,25,217
1994,8,6,27.8,218
1994,8,7,25.8,219
1994,8,8,27,220
1994,8,9,26,221
1994,8,10,28.6,222
1994,8,11,25.4,223
1994,8,12,26.2,224
1994,8,13,25,225
1994,8,14,23.9,226
1994,8,15,25.5,227
1994,8,16,25.7,228
1994,8,17,26,229
1994,8,18,25,230
1994,8,19,24.5,231
1994,8,20,26.1,232
1994,8,21,25,233
1994,8,22,23.8,234
1994,8,23,26,235
1994,8,24,26,236
1994,8,25,23.6,237
1994,8,26,24.9,238
1994,8,27,23.6,239
1994,8,28,22.9,240
1994,8,29,25,241
1994,8,30,22.6,242
1994,8,31,22.8,243
1994,9,1,24.4,244
1994,9,2,22.4,245
1994,9,3,20.2,246
1994,9,4,21.8,247
1994,9,5,22.9,248
1994,9,6,22.4,249
1994,9,7,22.8,250
1994,9,8,20.4,251
1994,9,9,18.6,252
1994,9,10,21.8,253
1994,9,11,20.6,254
1994,9,12,23.3,255
1994,9,13,20.6,256
1994,9,14,19.1,257
1994,9,15,17.2,258
1994,9,16,14.3,259
1994,9,17,15.4,260
1994,9,18,14.2,261
1994,9,19,14.2,262
1994,9,20,13.4,263
1994,9,21,15.6,264
1994,9,22,17,265
1994,9,23,19,266
1994,9,24,18.3,267
1994,9,25,18.4,268
1994,9,26,19.1,269
1994,9,27,18.8,270
1994,9,28,18.8,271
1994,9,29,17.6,272
1994,9,30,19.2,273
1994,10,1,20.3,274
1994,10,2,19.1,275
1994,10,3,18.8,276
1994,10,4,17.8,277
1994,10,5,13.6,278
1994,10,6,14.8,279
1994,10,7,14.1,280
1994,10,8,13.1,281
1994,10,9,13.8,282
1994,10,10,15,283
1994,10,11,17.6,284
1994,10,12,18,285
1994,10,13,18.6,286
1994,10,14,17.2,287
1994,10,15,15.2,288
1994,10,16,15.8,289
1994,10,17,16.1,290
1994,10,18,15.7,291
1994,10,19,15.5,292
1994,10,20,14,293
1994,10,21,14.9,294
1994,10,22,13.6,295
1994,10,23,17.7,296
1994,10,24,16,297
1994,10,25,14.5,298
1994,10,26,15.8,299
1994,10,27,10.8,300
1994,10,28,13.3,301
1994,10,29,12.4,302
1994,10,30,15.5,303
1994,10,31,14.5,304
1994,11,1,17.8,305
1994,11,2,14.4,306
1994,11,3,16.6,307
1994,11,4,18,308
1994,11,5,16,309
1994,11,6,13.6,310
1994,11,7,12,311
1994,11,8,12.8,312
1994,11,9,13.9,313
1994,11,10,14.7,314
1994,11,11,16.4,315
1994,11,12,11.4,316
1994,11,13,16.6,317
1994,11,14,13,318
1994,11,15,11.8,319
1994,11,16,17.3,320
1994,11,17,16.8,321
1994,11,18,12.6,322
1994,11,19,19.1,323
1994,11,20,14.3,324
1994,11,21,10.9,325
1994,11,22,11,326
1994,11,23,12.5,327
1994,11,24,13.4,328
1994,11,25,11.4,329
1994,11,26,11.2,330
1994,11,27,10.2,331
1994,11,28,11.2,332
1994,11,29,10.6,333
1994,11,30,12.2,334
1994,12,1,12.8,335
1994,12,2,14.4,336
1994,12,3,12.4,337
1994,12,4,13.4,338
1994,12,5,15.2,339
1994,12,6,13.8,340
1994,12,7,9.3,341
1994,12,8,9.4,342
1994,12,9,8.2,343
1994,12,10,14.2,344
1994,12,11,13.7,345
1994,12,12,12.2,346
1994,12,13,8.6,347
1994,12,14,9.2,348
1994,12,15,8.4,349
1994,12,16,6.4,350
1994,12,17,7.3,351
1994,12,18,7.1,352
1994,12,19,10.4,353
1994,12,20,8.6,354
1994,12,21,6.8,355
1994,12,22,4.6,356
1994,12,23,3.9,357
1994,12,24,3,358
1994,12,25,2.7,359
1994,12,26,2.9,360
1994,12,27,7.4,361
1994,12,28,12.6,362
1994,12,29,7.6,363
1994,12,30,9.2,364
1994,12,31,10.5,365
1995,1,1,9,1
1995,1,2,5.1,2
1995,1,3,3.8,3
1995,1,4,1,4
1995,1,5,-0.2,5
1995,1,6,0.1,6
1995,1,7,3.8,7
1995,1,8,2.6,8
1995,1,9,6.6,9
1995,1,10,9.6,10
1995,1,11,13.8,11
1995,1,12,6,12
1995,1,13,5,13
1995,1,14,3.9,14
1995,1,15,5.3,15
1995,1,16,5,16
1995,1,17,7.4,17
1995,1,18,9.6,18
1995,1,19,8,19
1995,1,20,9.4,20
1995,1,21,8,21
1995,1,22,8.5,22
1995,1,23,9.6,23
1995,1,24,10.1,24
1995,1,25,14.2,25
1995,1,26,10.8,26
1995,1,27,9.7,27
1995,1,28,11.5,28
1995,1,29,11.4,29
1995,1,30,12.8,30
1995,1,31,10.7,31
1995,2,1,8.2,32
1995,2,2,12.1,33
1995,2,3,8.6,34
1995,2,4,8.5,35
1995,2,5,13.7,36
1995,2,6,12.8,37
1995,2,7,9.4,38
1995,2,8,8.7,39
1995,2,9,12.8,40
1995,2,10,7.4,41
1995,2,11,10.1,42
1995,2,12,10.6,43
1995,2,13,11.6,44
1995,2,14,11.8,45
1995,2,15,11,46
1995,2,16,14.1,47
1995,2,17,12.2,48
1995,2,18,11.5,49
1995,2,19,8.7,50
1995,2,20,9.2,51
1995,2,21,11.8,52
1995,2,22,10.1,53
1995,2,23,7.8,54
1995,2,24,13.6,55
1995,2,25,16.4,56
1995,2,26,11,57
1995,2,27,8.7,58
1995,2,28,7.8,59
1995,3,1,9.4,60
1995,3,2,11.2,61
1995,3,3,8.1,62
1995,3,4,6.8,63
1995,3,5,4.2,64
1995,3,6,7.6,65
1995,3,7,9,66
1995,3,8,8.6,67
1995,3,9,9,68
1995,3,10,8.8,69
1995,3,11,10.1,70
1995,3,12,10.4,71
1995,3,13,9.2,72
1995,3,14,10.5,73
1995,3,15,10.9,74
1995,3,16,10.7,75
1995,3,17,10.2,76
1995,3,18,15.6,77
1995,3,19,13.8,78
1995,3,20,12.4,79
1995,3,21,9.5,80
1995,3,22,9.6,81
1995,3,23,7.8,82
1995,3,24,9.5,83
1995,3,25,13.3,84
1995,3,26,14.8,85
1995,3,27,13.8,86
1995,3,28,9.8,87
1995,3,29,13.1,88
1995,3,30,8,89
1995,3,31,8.2,90
1995,4,1,15,91
1995,4,2,17,92
1995,4,3,12.4,93
1995,4,4,13.8,94
1995,4,5,13.5,95
1995,4,6,17.2,96
1995,4,7,18,97
1995,4,8,17.5,98
1995,4,9,15.4,99
1995,4,10,12.4,100
1995,4,11,12.7,101
1995,4,12,14.9,102
1995,4,13,15,103
1995,4,14,15,104
1995,4,15,12.2,105
1995,4,16,15.9,106
1995,4,17,14.8,107
1995,4,18,15.6,108
1995,4,19,13.4,109
1995,4,20,12,110
1995,4,21,12.6,111
1995,4,22,10.9,112
1995,4,23,11.1,113
1995,4,24,10.6,114
1995,4,25,10.4,115
1995,4,26,13.8,116
1995,4,27,14.6,117
1995,4,28,14.4,118
1995,4,29,12.7,119
1995,4,30,17.1,120
1995,5,1,16,121
1995,5,2,16.6,122
1995,5,3,16,123
1995,5,4,16.4,124
1995,5,5,16.2,125
1995,5,6,16.2,126
1995,5,7,16.1,127
1995,5,8,16.9,128
1995,5,9,22.5,129
1995,5,10,19.6,130
1995,5,11,17.4,131
1995,5,12,15.6,132
1995,5,13,13.4,133
1995,5,14,13.2,134
1995,5,15,10.2,135
1995,5,16,13.6,136
1995,5,17,17.2,137
1995,5,18,17,138
1995,5,19,15.8,139
1995,5,20,16.1,140
1995,5,21,17,141
1995,5,22,14.9,142
1995,5,23,15.8,143
1995,5,24,15,144
1995,5,25,16.6,145
1995,5,26,18.1,146
1995,5,27,17.3,147
1995,5,28,17.4,148
1995,5,29,20.3,149
1995,5,30,20.4,150
1995,5,31,17.2,151
1995,6,1,21.2,152
1995,6,2,20.1,153
1995,6,3,19.2,154
1995,6,4,20.2,155
1995,6,5,21.7,156
1995,6,6,19.8,157
1995,6,7,21.1,158
1995,6,8,20.7,159
1995,6,9,22,160
1995,6,10,20.1,161
1995,6,11,18.2,162
1995,6,12,18.6,163
1995,6,13,18.8,164
1995,6,14,17.6,165
1995,6,15,18,166
1995,6,16,19.4,167
1995,6,17,20.5,168
1995,6,18,24.8,169
1995,6,19,24.3,170
1995,6,20,21.3,171
1995,6,21,22,172
1995,6,22,27.1,173
1995,6,23,22.2,174
1995,6,24,20,175
1995,6,25,19.3,176
1995,6,26,22,177
1995,6,27,24.2,178
1995,6,28,25.9,179
1995,6,29,25.4,180
1995,6,30,23.8,181
1995,7,1,22.6,182
1995,7,2,22.3,183
1995,7,3,23.9,184
1995,7,4,22.4,185
1995,7,5,23,186
1995,7,6,23.2,187
1995,7,7,23.2,188
1995,7,8,23,189
1995,7,9,24,190
1995,7,10,25.1,191
1995,7,11,26,192
1995,7,12,24.6,193
1995,7,13,22.8,194
1995,7,14,26.2,195
1995,7,15,27,196
1995,7,16,27.8,197
1995,7,17,25.2,198
1995,7,18,27.6,199
1995,7,19,27.9,200
1995,7,20,24.1,201
1995,7,21,24.6,202
1995,7,22,27.6,203
1995,7,23,27,204
1995,7,24,26,205
1995,7,25,24.8,206
1995,7,26,24.7,207
1995,7,27,27,208
1995,7,28,28.2,209
1995,7,29,29.3,210
1995,7,30,27.8,211
1995,7,31,26,212
1995,8,1,25.3,213
1995,8,2,24.8,214
1995,8,3,25.3,215
1995,8,4,26.4,216
1995,8,5,27.2,217
1995,8,6,26.7,218
1995,8,7,24,219
1995,8,8,25,220
1995,8,9,23.3,221
1995,8,10,23.8,222
1995,8,11,24.4,223
1995,8,12,27,224
1995,8,13,29.2,225
1995,8,14,27.3,226
1995,8,15,24.8,227
1995,8,16,25.4,228
1995,8,17,24.4,229
1995,8,18,22.8,230
1995,8,19,24.7,231
1995,8,20,26.2,232
1995,8,21,26.2,233
1995,8,22,23.2,234
1995,8,23,23.1,235
1995,8,24,24.4,236
1995,8,25,25.2,237
1995,8,26,26.5,238
1995,8,27,25.8,239
1995,8,28,22.9,240
1995,8,29,21,241
1995,8,30,20,242
1995,8,31,20.2,243
1995,9,1,19.2,244
1995,9,2,19.2,245
1995,9,3,21.3,246
1995,9,4,21.2,247
1995,9,5,19.5,248
1995,9,6,18.3,249
1995,9,7,22.4,250
1995,9,8,21,251
1995,9,9,20.2,252
1995,9,10,19.8,253
1995,9,11,19.4,254
1995,9,12,19.6,255
1995,9,13,20,256
1995,9,14,20.2,257
1995,9,15,19.6,258
1995,9,16,18,259
1995,9,17,16.8,260
1995,9,18,19.5,261
1995,9,19,17.8,262
1995,9,20,15.6,263
1995,9,21,17.7,264
1995,9,22,16.8,265
1995,9,23,17.7,266
1995,9,24,19.2,267
1995,9,25,17.2,268
1995,9,26,17.2,269
1995,9,27,17.9,270
1995,9,28,21.7,271
1995,9,29,16.2,272
1995,9,30,15.6,273
1995,10,1,19.4,274
1995,10,2,17.2,275
1995,10,3,18.8,276
1995,10,4,19.3,277
1995,10,5,20,278
1995,10,6,16.7,279
1995,10,7,19.9,280
1995,10,8,18.3,281
1995,10,9,19.1,282
1995,10,10,19.6,283
1995,10,11,18.8,284
1995,10,12,18.4,285
1995,10,13,17.6,286
1995,10,14,19.2,287
1995,10,15,18.8,288
1995,10,16,17.6,289
1995,10,17,17.8,290
1995,10,18,18.3,291
1995,10,19,21,292
1995,10,20,17.6,293
1995,10,21,14.4,294
1995,10,22,13.6,295
1995,10,23,16.3,296
1995,10,24,18.6,297
1995,10,25,17.4,298
1995,10,26,18,299
1995,10,27,20.2,300
1995,10,28,17.7,301
1995,10,29,19.6,302
1995,10,30,18.3,303
1995,10,31,16.2,304
1995,11,1,15.3,305
1995,11,2,14,306
1995,11,3,12.4,307
1995,11,4,10.6,308
1995,11,5,6.5,309
1995,11,6,7.1,310
1995,11,7,12,311
1995,11,8,12.6,312
1995,11,9,10.7,313
1995,11,10,14.1,314
1995,11,11,17.3,315
1995,11,12,17.3,316
1995,11,13,14,317
1995,11,14,14.3,318
1995,11,15,10,319
1995,11,16,15.8,320
1995,11,17,15.8,321
1995,11,18,8.3,322
1995,11,19,5.8,323
1995,11,20,9,324
1995,11,21,9.8,325
1995,11,22,7.7,326
1995,11,23,10.9,327
1995,11,24,9.6,328
1995,11,25,12.1,329
1995,11,26,11.1,330
1995,11,27,10,331
1995,11,28,6.1,332
1995,11,29,6.5,333
1995,11,30,10.8,334
1995,12,1,8.8,335
1995,12,2,8.2,336
1995,12,3,11.1,337
1995,12,4,9.4,338
1995,12,5,5.6,339
1995,12,6,5,340
1995,12,7,6.4,341
1995,12,8,9.1,342
1995,12,9,12.4,343
1995,12,10,9.9,344
1995,12,11,8.4,345
1995,12,12,5.2,346
1995,12,13,4.6,347
1995,12,14,1.6,348
1995,12,15,4.8,349
1995,12,16,8.5,350
1995,12,17,11.2,351
1995,12,18,9.2,352
1995,12,19,7,353
1995,12,20,4.8,354
1995,12,21,6.7,355
1995,12,22,8.8,356
1995,12,23,13.4,357
1995,12,24,10.8,358
1995,12,25,14.7,359
1995,12,26,10.4,360
1995,12,27,4.6,361
1995,12,28,3.8,362
1995,12,29,7.4,363
1995,12,30,9.6,364
1995,12,31,11.4,365
1996,1,1,10.2,1
1996,1,2,11.5,2
1996,1,3,9.5,3
1996,1,4,6.4,4
1996,1,5,7.6,5
1996,1,6,8.2,6
1996,1,7,11.6,7
1996,1,8,9.5,8
1996,1,9,10.8,9
1996,1,10,10.8,10
1996,1,11,8.4,11
1996,1,12,11.8,12
1996,1,13,11.7,13
1996,1,14,12,14
1996,1,15,12.2,15
1996,1,16,11.5,16
1996,1,17,8.9,17
1996,1,18,7.6,18
1996,1,19,6.1,19
1996,1,20,8.2,20
1996,1,21,10.8,21
1996,1,22,12.2,22
1996,1,23,12.6,23
1996,1,24,10.8,24
1996,1,25,10.8,25
1996,1,26,8.7,26
1996,1,27,10.2,27
1996,1,28,9.6,28
1996,1,29,10,29
1996,1,30,11.2,30
1996,1,31,6.4,31
1996,2,1,6.2,32
1996,2,2,7.6,33
1996,2,3,9.2,34
1996,2,4,7,35
1996,2,5,4.4,36
1996,2,6,1.3,37
1996,2,7,4.4,38
1996,2,8,6,39
1996,2,9,5,40
1996,2,10,7.7,41
1996,2,11,8.8,42
1996,2,12,9.2,43
1996,2,13,11,44
1996,2,14,6.2,45
1996,2,15,6.8,46
1996,2,16,5.5,47
1996,2,17,9.6,48
1996,2,18,10.1,49
1996,2,19,9.8,50
1996,2,20,4.1,51
1996,2,21,3,52
1996,2,22,2.4,53
1996,2,23,4.6,54
1996,2,24,4.6,55
1996,2,25,7.6,56
1996,2,26,9.8,57
1996,2,27,7.2,58
1996,2,28,11.2,59
1996,2,29,9,60
1996,3,1,10.2,61
1996,3,2,8.8,62
1996,3,3,6,63
1996,3,4,6.6,64
1996,3,5,6,65
1996,3,6,7.3,66
1996,3,7,6.6,67
1996,3,8,9.9,68
1996,3,9,9.6,69
1996,3,10,10.6,70
1996,3,11,8.6,71
1996,3,12,6.1,72
1996,3,13,7.7,73
1996,3,14,9.6,74
1996,3,15,8.2,75
1996,3,16,10.3,76
1996,3,17,12.2,77
1996,3,18,10.2,78
1996,3,19,8.8,79
1996,3,20,11.5,80
1996,3,21,11.8,81
1996,3,22,10,82
1996,3,23,11.2,83
1996,3,24,13.1,84
1996,3,25,14.8,85
1996,3,26,12.7,86
1996,3,27,15.6,87
1996,3,28,11.4,88
1996,3,29,8.7,89
1996,3,30,9.2,90
1996,3,31,8.6,91
1996,4,1,8.6,92
1996,4,2,11.4,93
1996,4,3,8,94
1996,4,4,9,95
1996,4,5,8.6,96
1996,4,6,10.5,97
1996,4,7,12.5,98
1996,4,8,16,99
1996,4,9,14,100
1996,4,10,15.2,101
1996,4,11,19.4,102
1996,4,12,16.6,103
1996,4,13,14.9,104
1996,4,14,16.8,105
1996,4,15,16.6,106
1996,4,16,12.8,107
1996,4,17,12,108
1996,4,18,15.4,109
1996,4,19,12.5,110
1996,4,20,13,111
1996,4,21,15.1,112
1996,4,22,15.2,113
1996,4,23,14.9,114
1996,4,24,13.9,115
1996,4,25,16.9,116
1996,4,26,14.9,117
1996,4,27,15.8,118
1996,4,28,14.4,119
1996,4,29,15.8,120
1996,4,30,17.5,121
1996,5,1,14.6,122
1996,5,2,13.4,123
1996,5,3,12.6,124
1996,5,4,14.8,125
1996,5,5,14.4,126
1996,5,6,15.2,127
1996,5,7,16.9,128
1996,5,8,17.9,129
1996,5,9,16.5,130
1996,5,10,16.6,131
1996,5,11,16,132
1996,5,12,15.8,133
1996,5,13,16.7,134
1996,5,14,16,135
1996,5,15,15.8,136
1996,5,16,16.2,137
1996,5,17,15.9,138
1996,5,18,17.2,139
1996,5,19,18.6,140
1996,5,20,15.9,141
1996,5,21,17.3,142
1996,5,22,16.6,143
1996,5,23,20.1,144
1996,5,24,16.6,145
1996,5,25,18.7,146
1996,5,26,22.4,147
1996,5,27,21.7,148
1996,5,28,21,149
1996,5,29,19.8,150
1996,5,30,17.4,151
1996,5,31,17.9,152
1996,6,1,20,153
1996,6,2,15.2,154
1996,6,3,19.8,155
1996,6,4,21.7,156
1996,6,5,23,157
1996,6,6,23.5,158
1996,6,7,21.5,159
1996,6,8,21.2,160
1996,6,9,21.3,161
1996,6,10,22.6,162
1996,6,11,23.8,163
1996,6,12,27.8,164
1996,6,13,26.3,165
1996,6,14,24.9,166
1996,6,15,23.4,167
1996,6,16,23.4,168
1996,6,17,22.2,169
1996,6,18,22.4,170
1996,6,19,25,171
1996,6,20,25.2,172
1996,6,21,23.2,173
1996,6,22,20,174
1996,6,23,18.2,175
1996,6,24,18.7,176
1996,6,25,18.5,177
1996,6,26,21.6,178
1996,6,27,23.3,179
1996,6,28,22.3,180
1996,6,29,23.8,181
1996,6,30,24.4,182
1996,7,1,24,183
1996,7,2,19.8,184
1996,7,3,19.6,185
1996,7,4,20.2,186
1996,7,5,20.9,187
1996,7,6,22.4,188
1996,7,7,18.7,189
1996,7,8,20,190
1996,7,9,21.8,191
1996,7,10,22.2,192
1996,7,11,23.3,193
1996,7,12,23.2,194
1996,7,13,23.2,195
1996,7,14,23.6,196
1996,7,15,26.8,197
1996,7,16,27.2,198
1996,7,17,26.4,199
1996,7,18,25.9,200
1996,7,19,26.2,201
1996,7,20,24.9,202
1996,7,21,22.6,203
1996,7,22,21.8,204
1996,7,23,22.2,205
1996,7,24,24.8,206
1996,7,25,27,207
1996,7,26,26.8,208
1996,7,27,25,209
1996,7,28,26.8,210
1996,7,29,26.5,211
1996,7,30,27,212
1996,7,31,26.2,213
1996,8,1,24.4,214
1996,8,2,24.9,215
1996,8,3,25.4,216
1996,8,4,24.7,217
1996,8,5,22.2,218
1996,8,6,23.3,219
1996,8,7,25.8,220
1996,8,8,24.2,221
1996,8,9,24.4,222
1996,8,10,23.5,223
1996,8,11,22.6,224
1996,8,12,22.2,225
1996,8,13,22.5,226
1996,8,14,23.1,227
1996,8,15,23,228
1996,8,16,24,229
1996,8,17,23,230
1996,8,18,24.6,231
1996,8,19,21.8,232
1996,8,20,23.1,233
1996,8,21,22.8,234
1996,8,22,23.3,235
1996,8,23,21.8,236
1996,8,24,22.6,237
1996,8,25,22.7,238
1996,8,26,21,239
1996,8,27,18.8,240
1996,8,28,20.2,241
1996,8,29,20.2,242
1996,8,30,20.2,243
1996,8,31,20.4,244
1996,9,1,19.8,245
1996,9,2,18.2,246
1996,9,3,17.7,247
1996,9,4,19,248
1996,9,5,19.6,249
1996,9,6,23.7,250
1996,9,7,20.4,251
1996,9,8,20.2,252
1996,9,9,16.4,253
1996,9,10,18.6,254
1996,9,11,18.5,255
1996,9,12,20.8,256
1996,9,13,20.2,257
1996,9,14,18.2,258
1996,9,15,17.2,259
1996,9,16,18.2,260
1996,9,17,13.9,261
1996,9,18,17.4,262
1996,9,19,17.2,263
1996,9,20,14.2,264
1996,9,21,17,265
1996,9,22,18,266
1996,9,23,16.4,267
1996,9,24,15.8,268
1996,9,25,17.9,269
1996,9,26,19.2,270
1996,9,27,20.4,271
1996,9,28,20.8,272
1996,9,29,16.8,273
1996,9,30,15.2,274
1996,10,1,16.8,275
1996,10,2,15.8,276
1996,10,3,16.8,277
1996,10,4,15,278
1996,10,5,17.6,279
1996,10,6,13,280
1996,10,7,14.7,281
1996,10,8,15.2,282
1996,10,9,17.8,283
1996,10,10,17.5,284
1996,10,11,15,285
1996,10,12,15,286
1996,10,13,16.5,287
1996,10,14,17.4,288
1996,10,15,14.9,289
1996,10,16,16.4,290
1996,10,17,14.4,291
1996,10,18,13,292
1996,10,19,18,293
1996,10,20,15.8,294
1996,10,21,18,295
1996,10,22,18.8,296
1996,10,23,14.5,297
1996,10,24,15.8,298
1996,10,25,17,299
1996,10,26,16.4,300
1996,10,27,15.4,301
1996,10,28,16.3,302
1996,10,29,16.9,303
1996,10,30,13.9,304
1996,10,31,12.2,305
1996,11,1,16.2,306
1996,11,2,15.4,307
1996,11,3,12.5,308
1996,11,4,13.2,309
1996,11,5,15.8,310
1996,11,6,11.2,311
1996,11,7,14.6,312
1996,11,8,14.2,313
1996,11,9,11.1,314
1996,11,10,11.2,315
1996,11,11,16.7,316
1996,11,12,16.8,317
1996,11,13,13.7,318
1996,11,14,11.8,319
1996,11,15,6.6,320
1996,11,16,10,321
1996,11,17,10.6,322
1996,11,18,7.5,323
1996,11,19,6.6,324
1996,11,20,9.7,325
1996,11,21,8.5,326
1996,11,22,8,327
1996,11,23,7.2,328
1996,11,24,6.4,329
1996,11,25,5.5,330
1996,11,26,7.9,331
1996,11,27,7.3,332
1996,11,28,6.9,333
1996,11,29,9.2,334
1996,11,30,13.2,335
1996,12,1,10.8,336
1996,12,2,12.8,337
1996,12,3,8.8,338
1996,12,4,11,339
1996,12,5,13.1,340
1996,12,6,10.8,341
1996,12,7,12.6,342
1996,12,8,9.5,343
1996,12,9,8.8,344
1996,12,10,7,345
1996,12,11,7.8,346
1996,12,12,10.2,347
1996,12,13,11.2,348
1996,12,14,10.6,349
1996,12,15,7.7,350
1996,12,16,4.8,351
1996,12,17,10.5,352
1996,12,18,11.1,353
1996,12,19,12.3,354
1996,12,20,11.2,355
1996,12,21,11.6,356
1996,12,22,14.2,357
1996,12,23,12.6,358
1996,12,24,12,359
1996,12,25,11,360
1996,12,26,3,361
1996,12,27,0.7,362
1996,12,28,1.6,363
1996,12,29,0.6,364
1996,12,30,-2.1,365
1996,12,31,-1.2,366
1997,1,1,0.3,1
1997,1,2,3.6,2
1997,1,3,7,3
1997,1,4,4.6,4
1997,1,5,5.4,5
1997,1,6,4.5,6
1997,1,7,5.8,7
1997,1,8,4.3,8
1997,1,9,7.5,9
1997,1,10,8.2,10
1997,1,11,6.4,11
1997,1,12,5.2,12
1997,1,13,5.2,13
1997,1,14,6.2,14
1997,1,15,6.9,15
1997,1,16,6.9,16
1997,1,17,8.5,17
1997,1,18,9.9,18
1997,1,19,12,19
1997,1,20,10.9,20
1997,1,21,11.9,21
1997,1,22,13,22
1997,1,23,12.2,23
1997,1,24,13.3,24
1997,1,25,11,25
1997,1,26,9,26
1997,1,27,9,27
1997,1,28,7.4,28
1997,1,29,8.4,29
1997,1,30,6,30
1997,1,31,5.5,31
1997,2,1,4.4,32
1997,2,2,5.9,33
1997,2,3,6.6,34
1997,2,4,6.1,35
1997,2,5,7.7,36
1997,2,6,8.8,37
1997,2,7,7.5,38
1997,2,8,7.8,39
1997,2,9,8.4,40
1997,2,10,4.4,41
1997,2,11,10.8,42
1997,2,12,15.6,43
1997,2,13,12.4,44
1997,2,14,13.4,45
1997,2,15,13.3,46
1997,2,16,7.7,47
1997,2,17,9.7,48
1997,2,18,13.4,49
1997,2,19,12.4,50
1997,2,20,13,51
1997,2,21,11,52
1997,2,22,9.2,53
1997,2,23,11,54
1997,2,24,12.8,55
1997,2,25,12.8,56
1997,2,26,13.9,57
1997,2,27,12,58
1997,2,28,10.7,59
1997,3,1,9.1,60
1997,3,2,12,61
1997,3,3,14.1,62
1997,3,4,11.7,63
1997,3,5,16.5,64
1997,3,6,14.6,65
1997,3,7,11.8,66
1997,3,8,12.4,67
1997,3,9,12,68
1997,3,10,11.8,69
1997,3,11,13.2,70
1997,3,12,11.8,71
1997,3,13,14.4,72
1997,3,14,13,73
1997,3,15,15.5,74
1997,3,16,16.1,75
1997,3,17,17.2,76
1997,3,18,17.9,77
1997,3,19,15.1,78
1997,3,20,11.8,79
1997,3,21,11.8,80
1997,3,22,12.4,81
1997,3,23,10,82
1997,3,24,15.8,83
1997,3,25,13.4,84
1997,3,26,13.3,85
1997,3,27,13.4,86
1997,3,28,18,87
1997,3,29,12.8,88
1997,3,30,13.4,89
1997,3,31,11.6,90
1997,4,1,11.2,91
1997,4,2,11.4,92
1997,4,3,15.3,93
1997,4,4,15.8,94
1997,4,5,14.2,95
1997,4,6,16.2,96
1997,4,7,16.8,97
1997,4,8,11.8,98
1997,4,9,11.8,99
1997,4,10,10.8,100
1997,4,11,13.5,101
1997,4,12,16.3,102
1997,4,13,13.8,103
1997,4,14,12.8,104
1997,4,15,15.2,105
1997,4,16,15.9,106
1997,4,17,11.4,107
1997,4,18,10.6,108
1997,4,19,10.6,109
1997,4,20,13,110
1997,4,21,13.2,111
1997,4,22,12.3,112
1997,4,23,13,113
1997,4,24,11.6,114
1997,4,25,14,115
1997,4,26,15.3,116
1997,4,27,17.4,117
1997,4,28,19,118
1997,4,29,18.6,119
1997,4,30,18.3,120
1997,5,1,18.6,121
1997,5,2,16,122
1997,5,3,14.8,123
1997,5,4,17.6,124
1997,5,5,17.5,125
1997,5,6,16.5,126
1997,5,7,11.8,127
1997,5,8,12.8,128
1997,5,9,14.8,129
1997,5,10,13.8,130
1997,5,11,14.1,131
1997,5,12,15.4,132
1997,5,13,18.7,133
1997,5,14,17.9,134
1997,5,15,19.6,135
1997,5,16,19,136
1997,5,17,15.2,137
1997,5,18,17.1,138
1997,5,19,18.2,139
1997,5,20,20.2,140
1997,5,21,18.6,141
1997,5,22,19.3,142
1997,5,23,17.1,143
1997,5,24,18.4,144
1997,5,25,18.5,145
1997,5,26,21.7,146
1997,5,27,21.7,147
1997,5,28,25.2,148
1997,5,29,21.1,149
1997,5,30,19.9,150
1997,5,31,18.9,151
1997,6,1,16.8,152
1997,6,2,15.4,153
1997,6,3,18.6,154
1997,6,4,17.8,155
1997,6,5,17.4,156
1997,6,6,19.2,157
1997,6,7,19.6,158
1997,6,8,22.3,159
1997,6,9,21.3,160
1997,6,10,21.2,161
1997,6,11,21.8,162
1997,6,12,23.6,163
1997,6,13,23.4,164
1997,6,14,23.8,165
1997,6,15,21.2,166
1997,6,16,20.6,167
1997,6,17,21.6,168
1997,6,18,23,169
1997,6,19,23.6,170
1997,6,20,21.2,171
1997,6,21,19.8,172
1997,6,22,19.2,173
1997,6,23,19.6,174
1997,6,24,19.8,175
1997,6,25,18.6,176
1997,6,26,19.5,177
1997,6,27,18.2,178
1997,6,28,16.2,179
1997,6,29,17.8,180
1997,6,30,16.2,181
1997,7,1,18,182
1997,7,2,20.1,183
1997,7,3,17.9,184
1997,7,4,18.8,185
1997,7,5,20.3,186
1997,7,6,22.4,187
1997,7,7,22.3,188
1997,7,8,23,189
1997,7,9,20.8,190
1997,7,10,21.2,191
1997,7,11,24.1,192
1997,7,12,23.9,193
1997,7,13,21.2,194
1997,7,14,23.1,195
1997,7,15,26,196
1997,7,16,26.2,197
1997,7,17,21.8,198
1997,7,18,23.9,199
1997,7,19,22.2,200
1997,7,20,24.3,201
1997,7,21,23.8,202
1997,7,22,21,203
1997,7,23,23.7,204
1997,7,24,25.8,205
1997,7,25,24.2,206
1997,7,26,26.8,207
1997,7,27,24.8,208
1997,7,28,26.4,209
1997,7,29,24.9,210
1997,7,30,26.4,211
1997,7,31,27.8,212
1997,8,1,26.4,213
1997,8,2,27,214
1997,8,3,24.5,215
1997,8,4,24.4,216
1997,8,5,24.2,217
1997,8,6,24.7,218
1997,8,7,24.7,219
1997,8,8,24.2,220
1997,8,9,25,221
1997,8,10,24.8,222
1997,8,11,21.5,223
1997,8,12,23.2,224
1997,8,13,23.6,225
1997,8,14,26.8,226
1997,8,15,25.7,227
1997,8,16,26.2,228
1997,8,17,23.8,229
1997,8,18,24.8,230
1997,8,19,24.7,231
1997,8,20,23.8,232
1997,8,21,25.2,233
1997,8,22,24.2,234
1997,8,23,24.6,235
1997,8,24,23.4,236
1997,8,25,24.3,237
1997,8,26,23,238
1997,8,27,23,239
1997,8,28,20.5,240
1997,8,29,20.8,241
1997,8,30,21,242
1997,8,31,21,243
1997,9,1,22.7,244
1997,9,2,21.2,245
1997,9,3,22.3,246
1997,9,4,22.7,247
1997,9,5,22.4,248
1997,9,6,22.4,249
1997,9,7,23.8,250
1997,9,8,21.6,251
1997,9,9,21.8,252
1997,9,10,22.6,253
1997,9,11,20.2,254
1997,9,12,22.4,255
1997,9,13,23.8,256
1997,9,14,18.8,257
1997,9,15,19.4,258
1997,9,16,19.8,259
1997,9,17,19,260
1997,9,18,18.2,261
1997,9,19,19.2,262
1997,9,20,19.6,263
1997,9,21,20.2,264
1997,9,22,19.8,265
1997,9,23,20.2,266
1997,9,24,20.4,267
1997,9,25,19.8,268
1997,9,26,18.2,269
1997,9,27,18.2,270
1997,9,28,18.2,271
1997,9,29,19.6,272
1997,9,30,19.8,273
1997,10,1,20,274
1997,10,2,23.1,275
1997,10,3,23.6,276
1997,10,4,19.7,277
1997,10,5,19.9,278
1997,10,6,20.8,279
1997,10,7,22,280
1997,10,8,20.4,281
1997,10,9,21.5,282
1997,10,10,21,283
1997,10,11,23.6,284
1997,10,12,20.1,285
1997,10,13,15.2,286
1997,10,14,14,287
1997,10,15,12.8,288
1997,10,16,17.2,289
1997,10,17,14.8,290
1997,10,18,18.5,291
1997,10,19,17,292
1997,10,20,19.3,293
1997,10,21,20.8,294
1997,10,22,17.8,295
1997,10,23,17.8,296
1997,10,24,18.4,297
1997,10,25,13,298
1997,10,26,14,299
1997,10,27,12.4,300
1997,10,28,9.6,301
1997,10,29,10,302
1997,10,30,8.8,303
1997,10,31,7.6,304
1997,11,1,8.5,305
1997,11,2,8.3,306
1997,11,3,14.4,307
1997,11,4,15,308
1997,11,5,17.4,309
1997,11,6,18.8,310
1997,11,7,13.2,311
1997,11,8,14.4,312
1997,11,9,15.4,313
1997,11,10,12.2,314
1997,11,11,13,315
1997,11,12,11.3,316
1997,11,13,11,317
1997,11,14,10.8,318
1997,11,15,9.8,319
1997,11,16,10.4,320
1997,11,17,12.9,321
1997,11,18,11.3,322
1997,11,19,11,323
1997,11,20,10.2,324
1997,11,21,8.2,325
1997,11,22,10.4,326
1997,11,23,10,327
1997,11,24,8.6,328
1997,11,25,13.2,329
1997,11,26,12.8,330
1997,11,27,14.6,331
1997,11,28,11.4,332
1997,11,29,11.1,333
1997,11,30,12.2,334
1997,12,1,11.4,335
1997,12,2,10.2,336
1997,12,3,6.6,337
1997,12,4,3.4,338
1997,12,5,6.2,339
1997,12,6,3.7,340
1997,12,7,4.5,341
1997,12,8,4.1,342
1997,12,9,9.3,343
1997,12,10,5.5,344
1997,12,11,9.9,345
1997,12,12,11,346
1997,12,13,9.2,347
1997,12,14,7,348
1997,12,15,5.5,349
1997,12,16,6.8,350
1997,12,17,9.9,351
1997,12,18,13.2,352
1997,12,19,14.2,353
1997,12,20,11.6,354
1997,12,21,11.2,355
1997,12,22,6.6,356
1997,12,23,11.6,357
1997,12,24,10.7,358
1997,12,25,10.4,359
1997,12,26,9.8,360
1997,12,27,10.5,361
1997,12,28,8.8,362
1997,12,29,4.8,363
1997,12,30,7.5,364
1997,12,31,10.9,365
1998,1,1,10.6,1
1998,1,2,9.7,2
1998,1,3,10.5,3
1998,1,4,9.4,4
1998,1,5,9.2,5
1998,1,6,11.6,6
1998,1,7,8.2,7
1998,1,8,8.2,8
1998,1,9,8.3,9
1998,1,10,10.3,10
1998,1,11,11.2,11
1998,1,12,12,12
1998,1,13,13.3,13
1998,1,14,10.2,14
1998,1,15,8.5,15
1998,1,16,7.6,16
1998,1,17,10.3,17
1998,1,18,6.5,18
1998,1,19,10.7,19
1998,1,20,8.7,20
1998,1,21,8.2,21
1998,1,22,4.4,22
1998,1,23,5.2,23
1998,1,24,5.5,24
1998,1,25,3.4,25
1998,1,26,6.7,26
1998,1,27,3.1,27
1998,1,28,5.5,28
1998,1,29,6.4,29
1998,1,30,3.6,30
1998,1,31,7.8,31
1998,2,1,7.4,32
1998,2,2,6.4,33
1998,2,3,6.6,34
1998,2,4,5.4,35
1998,2,5,4.8,36
1998,2,6,5.4,37
1998,2,7,6,38
1998,2,8,8.8,39
1998,2,9,7.7,40
1998,2,10,7.4,41
1998,2,11,8.2,42
1998,2,12,7.4,43
1998,2,13,6.8,44
1998,2,14,5.4,45
1998,2,15,9.8,46
1998,2,16,10.2,47
1998,2,17,13.3,48
1998,2,18,12.1,49
1998,2,19,10.2,50
1998,2,20,9.5,51
1998,2,21,12.2,52
1998,2,22,10.7,53
1998,2,23,9.6,54
1998,2,24,11.1,55
1998,2,25,11.2,56
1998,2,26,10.7,57
1998,2,27,9.8,58
1998,2,28,11.4,59
1998,3,1,12.2,60
1998,3,2,10,61
1998,3,3,8,62
1998,3,4,12.6,63
1998,3,5,15.3,64
1998,3,6,8.4,65
1998,3,7,12.1,66
1998,3,8,16.7,67
1998,3,9,12.8,68
1998,3,10,9.2,69
1998,3,11,8.2,70
1998,3,12,9.4,71
1998,3,13,8.4,72
1998,3,14,9.8,73
1998,3,15,12.6,74
1998,3,16,14.3,75
1998,3,17,14.2,76
1998,3,18,14.8,77
1998,3,19,14.2,78
1998,3,20,14,79
1998,3,21,14.4,80
1998,3,22,11.6,81
1998,3,23,8.8,82
1998,3,24,8.6,83
1998,3,25,8,84
1998,3,26,8.6,85
1998,3,27,10.2,86
1998,3,28,11.2,87
1998,3,29,12.5,88
1998,3,30,12.8,89
1998,3,31,11.7,90
1998,4,1,14.2,91
1998,4,2,13,92
1998,4,3,14.4,93
1998,4,4,15.6,94
1998,4,5,12.4,95
1998,4,6,11.8,96
1998,4,7,16,97
1998,4,8,12.6,98
1998,4,9,10.6,99
1998,4,10,9.8,100
1998,4,11,10.4,101
1998,4,12,8.7,102
1998,4,13,7.5,103
1998,4,14,7.5,104
1998,4,15,10.8,105
1998,4,16,8.8,106
1998,4,17,11.2,107
1998,4,18,11.8,108
1998,4,19,11.8,109
1998,4,20,10.7,110
1998,4,21,13.4,111
1998,4,22,13.3,112
1998,4,23,18,113
1998,4,24,18.1,114
1998,4,25,16.6,115
1998,4,26,14.8,116
1998,4,27,13,117
1998,4,28,14.2,118
1998,4,29,11.9,119
1998,4,30,12.6,120
1998,5,1,13,121
1998,5,2,13.7,122
1998,5,3,15.6,123
1998,5,4,16.2,124
1998,5,5,17.4,125
1998,5,6,16.6,126
1998,5,7,14.2,127
1998,5,8,15.8,128
1998,5,9,15.6,129
1998,5,10,16.6,130
1998,5,11,18.5,131
1998,5,12,18.1,132
1998,5,13,20.6,133
1998,5,14,20.6,134
1998,5,15,20.6,135
1998,5,16,22.9,136
1998,5,17,20.2,137
1998,5,18,18.4,138
1998,5,19,16.8,139
1998,5,20,16.8,140
1998,5,21,18.4,141
1998,5,22,21.8,142
1998,5,23,18.4,143
1998,5,24,18.4,144
1998,5,25,18.9,145
1998,5,26,19.2,146
1998,5,27,18.8,147
1998,5,28,16,148
1998,5,29,16.6,149
1998,5,30,18.4,150
1998,5,31,18.3,151
1998,6,1,18.6,152
1998,6,2,20.8,153
1998,6,3,21.4,154
1998,6,4,23.4,155
1998,6,5,23,156
1998,6,6,22.2,157
1998,6,7,21.8,158
1998,6,8,20.9,159
1998,6,9,21.8,160
1998,6,10,20,161
1998,6,11,17.9,162
1998,6,12,16.2,163
1998,6,13,18,164
1998,6,14,20,165
1998,6,15,20.6,166
1998,6,16,20,167
1998,6,17,20.1,168
1998,6,18,20,169
1998,6,19,21.1,170
1998,6,20,19.1,171
1998,6,21,19.2,172
1998,6,22,23,173
1998,6,23,25.4,174
1998,6,24,22.8,175
1998,6,25,21.8,176
1998,6,26,22.4,177
1998,6,27,21,178
1998,6,28,25.4,179
1998,6,29,25.1,180
1998,6,30,27.1,181
1998,7,1,25.2,182
1998,7,2,23.5,183
1998,7,3,24.4,184
1998,7,4,25,185
1998,7,5,25.4,186
1998,7,6,23,187
1998,7,7,25.6,188
1998,7,8,23.9,189
1998,7,9,25.1,190
1998,7,10,26.1,191
1998,7,11,25.4,192
1998,7,12,25.2,193
1998,7,13,21,194
1998,7,14,24.8,195
1998,7,15,22.1,196
1998,7,16,22.5,197
1998,7,17,27.4,198
1998,7,18,24.6,199
1998,7,19,22.2,200
1998,7,20,22.6,201
1998,7,21,22.8,202
1998,7,22,26,203
1998,7,23,26,204
1998,7,24,29.4,205
1998,7,25,27.9,206
1998,7,26,26.8,207
1998,7,27,26,208
1998,7,28,24.2,209
1998,7,29,26.2,210
1998,7,30,24.9,211
1998,7,31,25.6,212
1998,8,1,24.4,213
1998,8,2,19.4,214
1998,8,3,20.3,215
1998,8,4,22.8,216
1998,8,5,26.5,217
1998,8,6,25.6,218
1998,8,7,24.9,219
1998,8,8,23.7,220
1998,8,9,22,221
1998,8,10,25.2,222
1998,8,11,23.2,223
1998,8,12,23.4,224
1998,8,13,27.4,225
1998,8,14,24.9,226
1998,8,15,22.8,227
1998,8,16,27.2,228
1998,8,17,24.6,229
1998,8,18,26.8,230
1998,8,19,27.8,231
1998,8,20,26.2,232
1998,8,21,25.7,233
1998,8,22,26.2,234
1998,8,23,27.2,235
1998,8,24,25.4,236
1998,8,25,24.1,237
1998,8,26,21.6,238
1998,8,27,24.4,239
1998,8,28,20.2,240
1998,8,29,18.9,241
1998,8,30,18.1,242
1998,8,31,19.8,243
1998,9,1,21.6,244
1998,9,2,22.1,245
1998,9,3,25,246
1998,9,4,22.1,247
1998,9,5,23.4,248
1998,9,6,19.4,249
1998,9,7,19.2,250
1998,9,8,22.4,251
1998,9,9,20.7,252
1998,9,10,23,253
1998,9,11,19.2,254
1998,9,12,18.3,255
1998,9,13,16.8,256
1998,9,14,17.2,257
1998,9,15,17.8,258
1998,9,16,21,259
1998,9,17,19.2,260
1998,9,18,19.8,261
1998,9,19,19.7,262
1998,9,20,18,263
1998,9,21,18.2,264
1998,9,22,17,265
1998,9,23,17.6,266
1998,9,24,18.4,267
1998,9,25,18.8,268
1998,9,26,19.6,269
1998,9,27,20.3,270
1998,9,28,18.7,271
1998,9,29,17.6,272
1998,9,30,20,273
1998,10,1,17,274
1998,10,2,18.1,275
1998,10,3,18.4,276
1998,10,4,13.9,277
1998,10,5,15.2,278
1998,10,6,15.9,279
1998,10,7,15.2,280
1998,10,8,15.2,281
1998,10,9,13.4,282
1998,10,10,13.7,283
1998,10,11,16.7,284
1998,10,12,19.4,285
1998,10,13,17.8,286
1998,10,14,15.8,287
1998,10,15,16.6,288
1998,10,16,15.3,289
1998,10,17,18,290
1998,10,18,18,291
1998,10,19,15.1,292
1998,10,20,14.1,293
1998,10,21,13.2,294
1998,10,22,14.8,295
1998,10,23,16.3,296
1998,10,24,17.6,297
1998,10,25,17.3,298
1998,10,26,15,299
1998,10,27,13.8,300
1998,10,28,15.2,301
1998,10,29,17.6,302
1998,10,30,10.8,303
1998,10,31,12.8,304
1998,11,1,15.6,305
1998,11,2,12.5,306
1998,11,3,14.2,307
1998,11,4,13.8,308
1998,11,5,11.2,309
1998,11,6,8.6,310
1998,11,7,11.4,311
1998,11,8,10.5,312
1998,11,9,10.4,313
1998,11,10,13.4,314
1998,11,11,12.1,315
1998,11,12,8.7,316
1998,11,13,7.2,317
1998,11,14,10.9,318
1998,11,15,10.2,319
1998,11,16,8.4,320
1998,11,17,7,321
1998,11,18,7,322
1998,11,19,5.6,323
1998,11,20,5.2,324
1998,11,21,3.1,325
1998,11,22,1.1,326
1998,11,23,2.2,327
1998,11,24,3.7,328
1998,11,25,3.3,329
1998,11,26,7.5,330
1998,11,27,8,331
1998,11,28,7.3,332
1998,11,29,8.3,333
1998,11,30,7.9,334
1998,12,1,6.1,335
1998,12,2,4.4,336
1998,12,3,5.6,337
1998,12,4,7,338
1998,12,5,6.8,339
1998,12,6,7.1,340
1998,12,7,3.5,341
1998,12,8,3.8,342
1998,12,9,2.9,343
1998,12,10,6.5,344
1998,12,11,9.8,345
1998,12,12,11.3,346
1998,12,13,14.5,347
1998,12,14,9,348
1998,12,15,8,349
1998,12,16,10,350
1998,12,17,6.4,351
1998,12,18,5.6,352
1998,12,19,6.4,353
1998,12,20,4.7,354
1998,12,21,6.6,355
1998,12,22,3.4,356
1998,12,23,4,357
1998,12,24,8,358
1998,12,25,5.4,359
1998,12,26,2.9,360
1998,12,27,7.1,361
1998,12,28,11.5,362
1998,12,29,10.6,363
1998,12,30,12.4,364
1998,12,31,10.8,365
1999,1,1,10.1,1
1999,1,2,8.9,2
1999,1,3,11,3
1999,1,4,13.6,4
1999,1,5,9.4,5
1999,1,6,11,6
1999,1,7,11.6,7
1999,1,8,12.5,8
1999,1,9,9.4,9
1999,1,10,3.8,10
1999,1,11,4,11
1999,1,12,2.4,12
1999,1,13,5.2,13
1999,1,14,8.7,14
1999,1,15,6.7,15
1999,1,16,7.2,16
1999,1,17,13.1,17
1999,1,18,9.4,18
1999,1,19,7.4,19
1999,1,20,8.6,20
1999,1,21,10.2,21
1999,1,22,10.6,22
1999,1,23,7.7,23
1999,1,24,6.8,24
1999,1,25,5.5,25
1999,1,26,8.8,26
1999,1,27,10.4,27
1999,1,28,8.8,28
1999,1,29,11,29
1999,1,30,4.3,30
1999,1,31,2.4,31
1999,2,1,1.2,32
1999,2,2,3.9,33
1999,2,3,5.4,34
1999,2,4,7.7,35
1999,2,5,10,36
1999,2,6,10.6,37
1999,2,7,11,38
1999,2,8,6.3,39
1999,2,9,10.2,40
1999,2,10,5,41
1999,2,11,4.5,42
1999,2,12,4.4,43
1999,2,13,0.8,44
1999,2,14,-0.2,45
1999,2,15,2.4,46
1999,2,16,6.2,47
1999,2,17,10.1,48
1999,2,18,12.4,49
1999,2,19,13,50
1999,2,20,13.2,51
1999,2,21,14.7,52
1999,2,22,13.4,53
1999,2,23,9.6,54
1999,2,24,6.6,55
1999,2,25,10.4,56
1999,2,26,7.7,57
1999,2,27,8.9,58
1999,2,28,11.2,59
1999,3,1,9.8,60
1999,3,2,13.5,61
1999,3,3,10.9,62
1999,3,4,9.2,63
1999,3,5,8.4,64
1999,3,6,7.2,65
1999,3,7,7.3,66
1999,3,8,7.4,67
1999,3,9,13,68
1999,3,10,11.6,69
1999,3,11,12.5,70
1999,3,12,11.9,71
1999,3,13,13.6,72
1999,3,14,14,73
1999,3,15,16.3,74
1999,3,16,16.8,75
1999,3,17,12.1,76
1999,3,18,9.4,77
1999,3,19,13.5,78
1999,3,20,11,79
1999,3,21,11.2,80
1999,3,22,12.5,81
1999,3,23,13.4,82
1999,3,24,10.5,83
1999,3,25,11.6,84
1999,3,26,12.9,85
1999,3,27,11.5,86
1999,3,28,10,87
1999,3,29,10.6,88
1999,3,30,11.8,89
1999,3,31,11.7,90
1999,4,1,13.4,91
1999,4,2,13.2,92
1999,4,3,16.8,93
1999,4,4,18.4,94
1999,4,5,17.2,95
1999,4,6,13.5,96
1999,4,7,14.6,97
1999,4,8,14.7,98
1999,4,9,14.4,99
1999,4,10,16.4,100
1999,4,11,16.2,101
1999,4,12,12.6,102
1999,4,13,14,103
1999,4,14,11.6,104
1999,4,15,8.4,105
1999,4,16,10.4,106
1999,4,17,11.8,107
1999,4,18,13.2,108
1999,4,19,13.8,109
1999,4,20,14,110
1999,4,21,14,111
1999,4,22,13.1,112
1999,4,23,11.2,113
1999,4,24,14.8,114
1999,4,25,12.6,115
1999,4,26,12.4,116
1999,4,27,14.5,117
1999,4,28,16.7,118
1999,4,29,16.1,119
1999,4,30,15,120
1999,5,1,14.8,121
1999,5,2,17.4,122
1999,5,3,15.2,123
1999,5,4,17,124
1999,5,5,17.2,125
1999,5,6,18,126
1999,5,7,16,127
1999,5,8,16.8,128
1999,5,9,16.4,129
1999,5,10,16.9,130
1999,5,11,16.9,131
1999,5,12,17.7,132
1999,5,13,20,133
1999,5,14,22.1,134
1999,5,15,20,135
1999,5,16,18.8,136
1999,5,17,17.2,137
1999,5,18,18,138
1999,5,19,17.8,139
1999,5,20,17.5,140
1999,5,21,17.9,141
1999,5,22,21,142
1999,5,23,19.8,143
1999,5,24,17.6,144
1999,5,25,18.2,145
1999,5,26,20,146
1999,5,27,18.6,147
1999,5,28,20.1,148
1999,5,29,19.4,149
1999,5,30,20.4,150
1999,5,31,21.4,151
1999,6,1,20.3,152
1999,6,2,20.5,153
1999,6,3,20.8,154
1999,6,4,20.2,155
1999,6,5,17.6,156
1999,6,6,16.8,157
1999,6,7,18,158
1999,6,8,19.5,159
1999,6,9,18.6,160
1999,6,10,21.5,161
1999,6,11,22,162
1999,6,12,19.8,163
1999,6,13,22.3,164
1999,6,14,21.8,165
1999,6,15,21.3,166
1999,6,16,22.2,167
1999,6,17,22.6,168
1999,6,18,26.8,169
1999,6,19,24,170
1999,6,20,23.1,171
1999,6,21,23.5,172
1999,6,22,20.2,173
1999,6,23,18.3,174
1999,6,24,20,175
1999,6,25,20,176
1999,6,26,18.8,177
1999,6,27,19.5,178
1999,6,28,20.9,179
1999,6,29,20.4,180
1999,6,30,24.5,181
1999,7,1,23.5,182
1999,7,2,24,183
1999,7,3,22.2,184
1999,7,4,22.5,185
1999,7,5,24.2,186
1999,7,6,23.2,187
1999,7,7,25.5,188
1999,7,8,26.2,189
1999,7,9,24.6,190
1999,7,10,23.2,191
1999,7,11,22.8,192
1999,7,12,23.2,193
1999,7,13,24.2,194
1999,7,14,25.8,195
1999,7,15,25.8,196
1999,7,16,25.9,197
1999,7,17,23.6,198
1999,7,18,23.2,199
1999,7,19,23.2,200
1999,7,20,23.8,201
1999,7,21,27.2,202
1999,7,22,25.8,203
1999,7,23,23.2,204
1999,7,24,22.6,205
1999,7,25,21.4,206
1999,7,26,23.4,207
1999,7,27,23.8,208
1999,7,28,24.2,209
1999,7,29,25.9,210
1999,7,30,26.2,211
1999,7,31,23.2,212
1999,8,1,22.8,213
1999,8,2,22.4,214
1999,8,3,23.5,215
1999,8,4,25.6,216
1999,8,5,25.3,217
1999,8,6,25,218
1999,8,7,22,219
1999,8,8,23.8,220
1999,8,9,24.2,221
1999,8,10,26,222
1999,8,11,23.6,223
1999,8,12,23.6,224
1999,8,13,24,225
1999,8,14,21.4,226
1999,8,15,24.2,227
1999,8,16,23.2,228
1999,8,17,23,229
1999,8,18,21.8,230
1999,8,19,24.3,231
1999,8,20,23.6,232
1999,8,21,22.9,233
1999,8,22,22.3,234
1999,8,23,22.8,235
1999,8,24,24.6,236
1999,8,25,24.8,237
1999,8,26,23.2,238
1999,8,27,23.5,239
1999,8,28,24.8,240
1999,8,29,24,241
1999,8,30,24.2,242
1999,8,31,24.6,243
1999,9,1,23.6,244
1999,9,2,25.1,245
1999,9,3,19.7,246
1999,9,4,20.4,247
1999,9,5,19,248
1999,9,6,20.3,249
1999,9,7,21.8,250
1999,9,8,22.4,251
1999,9,9,22.6,252
1999,9,10,22.6,253
1999,9,11,22.8,254
1999,9,12,20.8,255
1999,9,13,21.4,256
1999,9,14,22.2,257
1999,9,15,18.6,258
1999,9,16,21,259
1999,9,17,20.6,260
1999,9,18,19.8,261
1999,9,19,22.6,262
1999,9,20,18,263
1999,9,21,17.6,264
1999,9,22,21.4,265
1999,9,23,23.5,266
1999,9,24,22.9,267
1999,9,25,23.6,268
1999,9,26,21.9,269
1999,9,27,18.8,270
1999,9,28,20.6,271
1999,9,29,18.6,272
1999,9,30,20.4,273
1999,10,1,19.5,274
1999,10,2,16.8,275
1999,10,3,19.3,276
1999,10,4,15.1,277
1999,10,5,13,278
1999,10,6,14.3,279
1999,10,7,13.2,280
1999,10,8,13.4,281
1999,10,9,15.6,282
1999,10,10,16.7,283
1999,10,11,15,284
1999,10,12,15.2,285
1999,10,13,15.6,286
1999,10,14,17.7,287
1999,10,15,16.8,288
1999,10,16,16.8,289
1999,10,17,15.5,290
1999,10,18,15.6,291
1999,10,19,15.9,292
1999,10,20,15.3,293
1999,10,21,17.2,294
1999,10,22,15.7,295
1999,10,23,17.8,296
1999,10,24,17,297
1999,10,25,19.2,298
1999,10,26,17.5,299
1999,10,27,17.2,300
1999,10,28,16.8,301
1999,10,29,16.2,302
1999,10,30,19.9,303
1999,10,31,19.2,304
1999,11,1,15.8,305
1999,11,2,18.4,306
1999,11,3,15.3,307
1999,11,4,12.2,308
1999,11,5,11.2,309
1999,11,6,13.7,310
1999,11,7,12,311
1999,11,8,10.7,312
1999,11,9,11.6,313
1999,11,10,11.2,314
1999,11,11,9.2,315
1999,11,12,10.6,316
1999,11,13,11,317
1999,11,14,12.6,318
1999,11,15,9.7,319
1999,11,16,6.6,320
1999,11,17,7,321
1999,11,18,8.2,322
1999,11,19,5.8,323
1999,11,20,3.7,324
1999,11,21,1.8,325
1999,11,22,1.8,326
1999,11,23,7,327
1999,11,24,9.6,328
1999,11,25,6,329
1999,11,26,7.2,330
1999,11,27,9.4,331
1999,11,28,8.4,332
1999,11,29,8.8,333
1999,11,30,8.8,334
1999,12,1,6.8,335
1999,12,2,8.6,336
1999,12,3,6.4,337
1999,12,4,5.6,338
1999,12,5,8.8,339
1999,12,6,7.1,340
1999,12,7,4.6,341
1999,12,8,4.8,342
1999,12,9,8.6,343
1999,12,10,9.8,344
1999,12,11,10.2,345
1999,12,12,12.2,346
1999,12,13,9.8,347
1999,12,14,7.6,348
1999,12,15,6.9,349
1999,12,16,3.6,350
1999,12,17,2.1,351
1999,12,18,7.4,352
1999,12,19,11.8,353
1999,12,20,5.6,354
1999,12,21,2.8,355
1999,12,22,4.1,356
1999,12,23,5.4,357
1999,12,24,8.6,358
1999,12,25,11.4,359
1999,12,26,13,360
1999,12,27,11.5,361
1999,12,28,9,362
1999,12,29,6.8,363
1999,12,30,4.1,364
1999,12,31,5.8,365
2000,1,1,4.2,1
2000,1,2,8.1,2
2000,1,3,5.9,3
2000,1,4,9.8,4
2000,1,5,8.6,5
2000,1,6,8.2,6
2000,1,7,8.8,7
2000,1,8,7.2,8
2000,1,9,8.2,9
2000,1,10,8.6,10
2000,1,11,6.5,11
2000,1,12,4.6,12
2000,1,13,2.9,13
2000,1,14,7.3,14
2000,1,15,9.8,15
2000,1,16,5.3,16
2000,1,17,6.4,17
2000,1,18,7.6,18
2000,1,19,8.6,19
2000,1,20,6.2,20
2000,1,21,4.6,21
2000,1,22,5,22
2000,1,23,7.6,23
2000,1,24,5.5,24
2000,1,25,-0.2,25
2000,1,26,2.1,26
2000,1,27,1.5,27
2000,1,28,4.1,28
2000,1,29,6.6,29
2000,1,30,14,30
2000,1,31,11.2,31
2000,2,1,7.4,32
2000,2,2,12.5,33
2000,2,3,12.8,34
2000,2,4,9.2,35
2000,2,5,7.4,36
2000,2,6,9.6,37
2000,2,7,11.2,38
2000,2,8,14.4,39
2000,2,9,12.8,40
2000,2,10,9,41
2000,2,11,11.6,42
2000,2,12,8.2,43
2000,2,13,7.4,44
2000,2,14,11.2,45
2000,2,15,13.9,46
2000,2,16,11.5,47
2000,2,17,9.4,48
2000,2,18,10.4,49
2000,2,19,14.2,50
2000,2,20,9.6,51
2000,2,21,6,52
2000,2,22,6,53
2000,2,23,6,54
2000,2,24,6.2,55
2000,2,25,8.8,56
2000,2,26,10.6,57
2000,2,27,8.4,58
2000,2,28,12.1,59
2000,2,29,11.5,60
2000,3,1,12.5,61
2000,3,2,10.6,62
2000,3,3,7.3,63
2000,3,4,13.4,64
2000,3,5,8.6,65
2000,3,6,8,66
2000,3,7,10.7,67
2000,3,8,11.2,68
2000,3,9,17,69
2000,3,10,16.3,70
2000,3,11,14,71
2000,3,12,13.3,72
2000,3,13,11.8,73
2000,3,14,14.8,74
2000,3,15,14.9,75
2000,3,16,12.2,76
2000,3,17,13.6,77
2000,3,18,12.8,78
2000,3,19,9,79
2000,3,20,8,80
2000,3,21,8.6,81
2000,3,22,10.1,82
2000,3,23,11.6,83
2000,3,24,14.2,84
2000,3,25,12,85
2000,3,26,12,86
2000,3,27,11,87
2000,3,28,9.4,88
2000,3,29,9.1,89
2000,3,30,7.8,90
2000,3,31,10.1,91
2000,4,1,11,92
2000,4,2,10.6,93
2000,4,3,13.2,94
2000,4,4,15.3,95
2000,4,5,13.6,96
2000,4,6,12,97
2000,4,7,11.6,98
2000,4,8,11.8,99
2000,4,9,9.4,100
2000,4,10,11.5,101
2000,4,11,14.7,102
2000,4,12,12.2,103
2000,4,13,13.1,104
2000,4,14,13.4,105
2000,4,15,12.4,106
2000,4,16,13.7,107
2000,4,17,14.4,108
2000,4,18,13,109
2000,4,19,16.8,110
2000,4,20,15.2,111
2000,4,21,14.6,112
2000,4,22,14.8,113
2000,4,23,13.2,114
2000,4,24,13,115
2000,4,25,13.8,116
2000,4,26,15.8,117
2000,4,27,14,118
2000,4,28,13.4,119
2000,4,29,12.8,120
2000,4,30,13.8,121
2000,5,1,16.7,122
2000,5,2,17.7,123
2000,5,3,16.6,124
2000,5,4,16.2,125
2000,5,5,17.2,126
2000,5,6,17.2,127
2000,5,7,16.7,128
2000,5,8,17,129
2000,5,9,15.8,130
2000,5,10,17.6,131
2000,5,11,18.4,132
2000,5,12,18.3,133
2000,5,13,18.6,134
2000,5,14,18.4,135
2000,5,15,19.6,136
2000,5,16,19.2,137
2000,5,17,18.8,138
2000,5,18,18.6,139
2000,5,19,17.2,140
2000,5,20,16.2,141
2000,5,21,16.1,142
2000,5,22,19.1,143
2000,5,23,16.6,144
2000,5,24,18.2,145
2000,5,25,21.6,146
2000,5,26,20.2,147
2000,5,27,18.8,148
2000,5,28,17.9,149
2000,5,29,21.6,150
2000,5,30,21.6,151
2000,5,31,21.9,152
2000,6,1,21.8,153
2000,6,2,19.8,154
2000,6,3,20.2,155
2000,6,4,20.4,156
2000,6,5,20.7,157
2000,6,6,19.7,158
2000,6,7,22,159
2000,6,8,19.3,160
2000,6,9,20.2,161
2000,6,10,19,162
2000,6,11,17.3,163
2000,6,12,19.6,164
2000,6,13,21.9,165
2000,6,14,22.6,166
2000,6,15,24.5,167
2000,6,16,27.3,168
2000,6,17,25,169
2000,6,18,22,170
2000,6,19,21.2,171
2000,6,20,19.8,172
2000,6,21,19.5,173
2000,6,22,19.8,174
2000,6,23,24.2,175
2000,6,24,21.3,176
2000,6,25,21.2,177
2000,6,26,20.4,178
2000,6,27,21.8,179
2000,6,28,25.8,180
2000,6,29,24.8,181
2000,6,30,22.6,182
2000,7,1,22.7,183
2000,7,2,22.7,184
2000,7,3,24,185
2000,7,4,23.2,186
2000,7,5,21.8,187
2000,7,6,22.1,188
2000,7,7,25.7,189
2000,7,8,24.4,190
2000,7,9,20.8,191
2000,7,10,19.8,192
2000,7,11,19,193
2000,7,12,19,194
2000,7,13,20,195
2000,7,14,22,196
2000,7,15,21.3,197
2000,7,16,19.7,198
2000,7,17,18.8,199
2000,7,18,19.2,200
2000,7,19,22,201
2000,7,20,23.6,202
2000,7,21,23.6,203
2000,7,22,20.8,204
2000,7,23,22.6,205
2000,7,24,24,206
2000,7,25,21.8,207
2000,7,26,22.2,208
2000,7,27,23.2,209
2000,7,28,25.3,210
2000,7,29,24,211
2000,7,30,23.4,212
2000,7,31,24.4,213
2000,8,1,21,214
2000,8,2,24,215
2000,8,3,21.4,216
2000,8,4,23.1,217
2000,8,5,22.2,218
2000,8,6,23.6,219
2000,8,7,24.8,220
2000,8,8,24.6,221
2000,8,9,24.8,222
2000,8,10,22.4,223
2000,8,11,23.4,224
2000,8,12,23.8,225
2000,8,13,24.1,226
2000,8,14,25.5,227
2000,8,15,28.1,228
2000,8,16,27.1,229
2000,8,17,25.3,230
2000,8,18,25.3,231
2000,8,19,23.8,232
2000,8,20,25.8,233
2000,8,21,25.6,234
2000,8,22,22.6,235
2000,8,23,22.4,236
2000,8,24,26,237
2000,8,25,25.8,238
2000,8,26,23.8,239
2000,8,27,25.3,240
2000,8,28,23.6,241
2000,8,29,20.8,242
2000,8,30,20.6,243
2000,8,31,22,244
2000,9,1,22.4,245
2000,9,2,22,246
2000,9,3,21.3,247
2000,9,4,20,248
2000,9,5,21,249
2000,9,6,19,250
2000,9,7,24.7,251
2000,9,8,22.2,252
2000,9,9,19,253
2000,9,10,19.6,254
2000,9,11,18.8,255
2000,9,12,21.4,256
2000,9,13,22,257
2000,9,14,22,258
2000,9,15,23.4,259
2000,9,16,26,260
2000,9,17,20.4,261
2000,9,18,19.2,262
2000,9,19,19,263
2000,9,20,18.4,264
2000,9,21,18.6,265
2000,9,22,21.2,266
2000,9,23,19.3,267
2000,9,24,18.8,268
2000,9,25,19.6,269
2000,9,26,18.5,270
2000,9,27,19.5,271
2000,9,28,20.2,272
2000,9,29,18.1,273
2000,9,30,16.7,274
2000,10,1,17.2,275
2000,10,2,17.2,276
2000,10,3,17.6,277
2000,10,4,17.8,278
2000,10,5,18.4,279
2000,10,6,17.4,280
2000,10,7,15.3,281
2000,10,8,14.4,282
2000,10,9,18.4,283
2000,10,10,16.3,284
2000,10,11,15,285
2000,10,12,14.2,286
2000,10,13,12.6,287
2000,10,14,13.6,288
2000,10,15,14.2,289
2000,10,16,14,290
2000,10,17,16.5,291
2000,10,18,13.5,292
2000,10,19,13.7,293
2000,10,20,15.3,294
2000,10,21,19.2,295
2000,10,22,18.3,296
2000,10,23,15.8,297
2000,10,24,16.6,298
2000,10,25,15.4,299
2000,10,26,18.2,300
2000,10,27,17.4,301
2000,10,28,13.8,302
2000,10,29,17,303
2000,10,30,14.6,304
2000,10,31,13.8,305
2000,11,1,12.5,306
2000,11,2,13.2,307
2000,11,3,13.2,308
2000,11,4,11,309
2000,11,5,10,310
2000,11,6,13.6,311
2000,11,7,11.2,312
2000,11,8,10.5,313
2000,11,9,10,314
2000,11,10,9.2,315
2000,11,11,7.8,316
2000,11,12,15.2,317
2000,11,13,15.6,318
2000,11,14,13.5,319
2000,11,15,8.8,320
2000,11,16,8.8,321
2000,11,17,11,322
2000,11,18,10.9,323
2000,11,19,7.6,324
2000,11,20,10.1,325
2000,11,21,9,326
2000,11,22,11.8,327
2000,11,23,12.5,328
2000,11,24,11,329
2000,11,25,9.5,330
2000,11,26,12.6,331
2000,11,27,11,332
2000,11,28,10.6,333
2000,11,29,13.5,334
2000,11,30,14,335
2000,12,1,15,336
2000,12,2,14.6,337
2000,12,3,11.4,338
2000,12,4,7.8,339
2000,12,5,12.6,340
2000,12,6,14.8,341
2000,12,7,15.6,342
2000,12,8,15.3,343
2000,12,9,13,344
2000,12,10,9,345
2000,12,11,8.7,346
2000,12,12,9.5,347
2000,12,13,13.2,348
2000,12,14,9.3,349
2000,12,15,10.8,350
2000,12,16,8.4,351
2000,12,17,8.2,352
2000,12,18,7.8,353
2000,12,19,7.4,354
2000,12,20,10.8,355
2000,12,21,11.4,356
2000,12,22,11.4,357
2000,12,23,9.8,358
2000,12,24,10.6,359
2000,12,25,12,360
2000,12,26,9.4,361
2000,12,27,10.4,362
2000,12,28,8,363
2000,12,29,7.4,364
2000,12,30,4.9,365
2000,12,31,5,366
2001,1,1,5.9,1
2001,1,2,14,2
2001,1,3,10,3
2001,1,4,10.2,4
2001,1,5,8.6,5
2001,1,6,11,6
2001,1,7,8,7
2001,1,8,8.4,8
2001,1,9,5.6,9
2001,1,10,11.2,10
2001,1,11,12.3,11
2001,1,12,11.6,12
2001,1,13,11.2,13
2001,1,14,6.6,14
2001,1,15,6.8,15
2001,1,16,5.2,16
2001,1,17,5.2,17
2001,1,18,5.1,18
2001,1,19,8,19
2001,1,20,7,20
2001,1,21,6,21
2001,1,22,6.9,22
2001,1,23,11.4,23
2001,1,24,12.8,24
2001,1,25,10.9,25
2001,1,26,7,26
2001,1,27,10.4,27
2001,1,28,5.5,28
2001,1,29,9.3,29
2001,1,30,8,30
2001,1,31,7,31
2001,2,1,6.8,32
2001,2,2,3.6,33
2001,2,3,11.1,34
2001,2,4,10.5,35
2001,2,5,10.8,36
2001,2,6,10.4,37
2001,2,7,13.4,38
2001,2,8,14.1,39
2001,2,9,10.6,40
2001,2,10,9.4,41
2001,2,11,10,42
2001,2,12,8.4,43
2001,2,13,10.5,44
2001,2,14,11.6,45
2001,2,15,9.2,46
2001,2,16,8.3,47
2001,2,17,8.4,48
2001,2,18,8.8,49
2001,2,19,7.4,50
2001,2,20,9.2,51
2001,2,21,9.4,52
2001,2,22,11.8,53
2001,2,23,10.3,54
2001,2,24,9.6,55
2001,2,25,4.8,56
2001,2,26,4.3,57
2001,2,27,4.5,58
2001,2,28,3.9,59
2001,3,1,6.9,60
2001,3,2,8,61
2001,3,3,12,62
2001,3,4,10.8,63
2001,3,5,13,64
2001,3,6,11.1,65
2001,3,7,13.6,66
2001,3,8,13.2,67
2001,3,9,11.8,68
2001,3,10,13.8,69
2001,3,11,15.8,70
2001,3,12,12.6,71
2001,3,13,11.6,72
2001,3,14,13.6,73
2001,3,15,12.6,74
2001,3,16,11.8,75
2001,3,17,13.8,76
2001,3,18,10.4,77
2001,3,19,14.6,78
2001,3,20,13.2,79
2001,3,21,13.8,80
2001,3,22,15.9,81
2001,3,23,15,82
2001,3,24,15,83
2001,3,25,15.6,84
2001,3,26,13.4,85
2001,3,27,12.9,86
2001,3,28,14.4,87
2001,3,29,11.8,88
2001,3,30,12.6,89
2001,3,31,13.6,90
2001,4,1,13.8,91
2001,4,2,11.8,92
2001,4,3,12.6,93
2001,4,4,14.6,94
2001,4,5,12.7,95
2001,4,6,18.2,96
2001,4,7,14.2,97
2001,4,8,13.6,98
2001,4,9,14.2,99
2001,4,10,14.4,100
2001,4,11,14.8,101
2001,4,12,15,102
2001,4,13,12.4,103
2001,4,14,10.8,104
2001,4,15,10.2,105
2001,4,16,15.2,106
2001,4,17,12.1,107
2001,4,18,11,108
2001,4,19,13.2,109
2001,4,20,10.4,110
2001,4,21,9.8,111
2001,4,22,12,112
2001,4,23,14.2,113
2001,4,24,14.1,114
2001,4,25,18.4,115
2001,4,26,16.6,116
2001,4,27,12.7,117
2001,4,28,16.6,118
2001,4,29,13.6,119
2001,4,30,15.3,120
2001,5,1,11.5,121
2001,5,2,13.8,122
2001,5,3,11.6,123
2001,5,4,13.2,124
2001,5,5,14.8,125
2001,5,6,15.5,126
2001,5,7,15.8,127
2001,5,8,16.4,128
2001,5,9,16.3,129
2001,5,10,19.2,130
2001,5,11,19,131
2001,5,12,16.6,132
2001,5,13,16.3,133
2001,5,14,17.8,134
2001,5,15,18.7,135
2001,5,16,17.8,136
2001,5,17,18.8,137
2001,5,18,19.4,138
2001,5,19,19,139
2001,5,20,20.4,140
2001,5,21,18.6,141
2001,5,22,17.9,142
2001,5,23,19.3,143
2001,5,24,20.6,144
2001,5,25,24,145
2001,5,26,23,146
2001,5,27,23,147
2001,5,28,23.2,148
2001,5,29,25.8,149
2001,5,30,23,150
2001,5,31,26.8,151
2001,6,1,23,152
2001,6,2,21.6,153
2001,6,3,20.8,154
2001,6,4,18.5,155
2001,6,5,16.8,156
2001,6,6,21.9,157
2001,6,7,20.1,158
2001,6,8,19.4,159
2001,6,9,20.2,160
2001,6,10,19.4,161
2001,6,11,19,162
2001,6,12,18.5,163
2001,6,13,19,164
2001,6,14,20.7,165
2001,6,15,21.6,166
2001,6,16,22,167
2001,6,17,19.2,168
2001,6,18,21.2,169
2001,6,19,21,170
2001,6,20,22.4,171
2001,6,21,21.5,172
2001,6,22,25.2,173
2001,6,23,26,174
2001,6,24,23.4,175
2001,6,25,22.4,176
2001,6,26,22.7,177
2001,6,27,23.7,178
2001,6,28,25.7,179
2001,6,29,24.9,180
2001,6,30,26.4,181
2001,7,1,28.2,182
2001,7,2,26.4,183
2001,7,3,22.8,184
2001,7,4,23.2,185
2001,7,5,23.7,186
2001,7,6,22.9,187
2001,7,7,23.1,188
2001,7,8,22.7,189
2001,7,9,23.6,190
2001,7,10,25.7,191
2001,7,11,24.7,192
2001,7,12,23.8,193
2001,7,13,24.2,194
2001,7,14,22.2,195
2001,7,15,18.5,196
2001,7,16,18.6,197
2001,7,17,20.2,198
2001,7,18,22.3,199
2001,7,19,20.2,200
2001,7,20,20.8,201
2001,7,21,20.3,202
2001,7,22,21,203
2001,7,23,22.7,204
2001,7,24,26.1,205
2001,7,25,24.9,206
2001,7,26,24.4,207
2001,7,27,25.6,208
2001,7,28,25.5,209
2001,7,29,27,210
2001,7,30,29,211
2001,7,31,26.7,212
2001,8,1,30.2,213
2001,8,2,25.1,214
2001,8,3,27,215
2001,8,4,26.2,216
2001,8,5,24.4,217
2001,8,6,24.6,218
2001,8,7,23.7,219
2001,8,8,26.7,220
2001,8,9,24.5,221
2001,8,10,23.8,222
2001,8,11,23.4,223
2001,8,12,21.7,224
2001,8,13,21.6,225
2001,8,14,21,226
2001,8,15,23.6,227
2001,8,16,23.4,228
2001,8,17,25.2,229
2001,8,18,22.2,230
2001,8,19,22.6,231
2001,8,20,25,232
2001,8,21,23.8,233
2001,8,22,25.2,234
2001,8,23,25.6,235
2001,8,24,24.8,236
2001,8,25,25.6,237
2001,8,26,24.2,238
2001,8,27,24.4,239
2001,8,28,26.2,240
2001,8,29,27.7,241
2001,8,30,26,242
2001,8,31,23.6,243
2001,9,1,21,244
2001,9,2,21.2,245
2001,9,3,18.6,246
2001,9,4,22.4,247
2001,9,5,19.3,248
2001,9,6,18.6,249
2001,9,7,23.7,250
2001,9,8,23.6,251
2001,9,9,22.9,252
2001,9,10,18.8,253
2001,9,11,18,254
2001,9,12,19,255
2001,9,13,17.4,256
2001,9,14,20,257
2001,9,15,20.1,258
2001,9,16,20.4,259
2001,9,17,17,260
2001,9,18,15.2,261
2001,9,19,15.6,262
2001,9,20,16.4,263
2001,9,21,17.4,264
2001,9,22,17.2,265
2001,9,23,18.2,266
2001,9,24,18.2,267
2001,9,25,17.6,268
2001,9,26,17.6,269
2001,9,27,16.3,270
2001,9,28,18,271
2001,9,29,15.1,272
2001,9,30,17.4,273
2001,10,1,17.2,274
2001,10,2,20.2,275
2001,10,3,20.7,276
2001,10,4,19.2,277
2001,10,5,15.6,278
2001,10,6,19,279
2001,10,7,19.4,280
2001,10,8,19.6,281
2001,10,9,17.4,282
2001,10,10,18.4,283
2001,10,11,18.6,284
2001,10,12,18.7,285
2001,10,13,19.3,286
2001,10,14,19.8,287
2001,10,15,19.4,288
2001,10,16,19.2,289
2001,10,17,18.2,290
2001,10,18,19.4,291
2001,10,19,19.9,292
2001,10,20,21,293
2001,10,21,17.2,294
2001,10,22,16.1,295
2001,10,23,17.6,296
2001,10,24,16.9,297
2001,10,25,17,298
2001,10,26,15.2,299
2001,10,27,17.6,300
2001,10,28,18.4,301
2001,10,29,17.3,302
2001,10,30,16.6,303
2001,10,31,16.2,304
2001,11,1,14.4,305
2001,11,2,13.3,306
2001,11,3,11.4,307
2001,11,4,11.7,308
2001,11,5,13.3,309
2001,11,6,11.8,310
2001,11,7,13.3,311
2001,11,8,15.4,312
2001,11,9,7.6,313
2001,11,10,7.6,314
2001,11,11,7.7,315
2001,11,12,8.5,316
2001,11,13,11.7,317
2001,11,14,8.3,318
2001,11,15,8.2,319
2001,11,16,9.8,320
2001,11,17,8.3,321
2001,11,18,10.1,322
2001,11,19,11.4,323
2001,11,20,7.4,324
2001,11,21,6.2,325
2001,11,22,5.2,326
2001,11,23,8.7,327
2001,11,24,8.2,328
2001,11,25,10,329
2001,11,26,10.1,330
2001,11,27,10.5,331
2001,11,28,8,332
2001,11,29,10.8,333
2001,11,30,11.8,334
2001,12,1,12.8,335
2001,12,2,11.6,336
2001,12,3,12.2,337
2001,12,4,11,338
2001,12,5,14.1,339
2001,12,6,15.1,340
2001,12,7,9.5,341
2001,12,8,8.6,342
2001,12,9,5.8,343
2001,12,10,6.5,344
2001,12,11,3.6,345
2001,12,12,5.2,346
2001,12,13,5.2,347
2001,12,14,-2.5,348
2001,12,15,-0.4,349
2001,12,16,0.3,350
2001,12,17,0.4,351
2001,12,18,1.2,352
2001,12,19,0.8,353
2001,12,20,1.3,354
2001,12,21,0.8,355
2001,12,22,3.4,356
2001,12,23,2.7,357
2001,12,24,0.6,358
2001,12,25,1.6,359
2001,12,26,4.3,360
2001,12,27,5.1,361
2001,12,28,9.4,362
2001,12,29,10.4,363
2001,12,30,10,364
2001,12,31,6.7,365
2002,1,1,2.8,1
2002,1,2,4,2
2002,1,3,7.1,3
2002,1,4,7.7,4
2002,1,5,5.1,5
2002,1,6,4.1,6
2002,1,7,2,7
2002,1,8,5.6,8
2002,1,9,6.4,9
2002,1,10,6,10
2002,1,11,6.2,11
2002,1,12,5.1,12
2002,1,13,4.6,13
2002,1,14,7.1,14
2002,1,15,4.7,15
2002,1,16,7.3,16
2002,1,17,5.2,17
2002,1,18,5.2,18
2002,1,19,2.6,19
2002,1,20,7.6,20
2002,1,21,5,21
2002,1,22,12,22
2002,1,23,6.8,23
2002,1,24,11.2,24
2002,1,25,11.2,25
2002,1,26,11,26
2002,1,27,10.4,27
2002,1,28,13.8,28
2002,1,29,9.6,29
2002,1,30,11,30
2002,1,31,11.7,31
2002,2,1,9.6,32
2002,2,2,9.2,33
2002,2,3,11.6,34
2002,2,4,12.5,35
2002,2,5,10.6,36
2002,2,6,11.5,37
2002,2,7,11.1,38
2002,2,8,8.7,39
2002,2,9,11.3,40
2002,2,10,14,41
2002,2,11,10.6,42
2002,2,12,11.2,43
2002,2,13,12.2,44
2002,2,14,9.2,45
2002,2,15,6.2,46
2002,2,16,6.1,47
2002,2,17,6.7,48
2002,2,18,9.3,49
2002,2,19,8.2,50
2002,2,20,9.2,51
2002,2,21,9.9,52
2002,2,22,7.2,53
2002,2,23,13.8,54
2002,2,24,13.3,55
2002,2,25,12.8,56
2002,2,26,10.6,57
2002,2,27,9.4,58
2002,2,28,12.5,59
2002,3,1,10.3,60
2002,3,2,10.4,61
2002,3,3,8.8,62
2002,3,4,9.7,63
2002,3,5,9.2,64
2002,3,6,11.8,65
2002,3,7,12.8,66
2002,3,8,14.6,67
2002,3,9,12.5,68
2002,3,10,14.4,69
2002,3,11,10.8,70
2002,3,12,12.6,71
2002,3,13,11.6,72
2002,3,14,14.1,73
2002,3,15,13,74
2002,3,16,13.2,75
2002,3,17,13.7,76
2002,3,18,13.4,77
2002,3,19,15.4,78
2002,3,20,19.4,79
2002,3,21,18.2,80
2002,3,22,19.8,81
2002,3,23,16.2,82
2002,3,24,12.8,83
2002,3,25,9.5,84
2002,3,26,9.6,85
2002,3,27,10.1,86
2002,3,28,10.2,87
2002,3,29,10.3,88
2002,3,30,12.4,89
2002,3,31,9.5,90
2002,4,1,11.2,91
2002,4,2,12,92
2002,4,3,13.4,93
2002,4,4,16.5,94
2002,4,5,15.4,95
2002,4,6,12,96
2002,4,7,12.5,97
2002,4,8,15.7,98
2002,4,9,15.4,99
2002,4,10,10.8,100
2002,4,11,11.2,101
2002,4,12,13.8,102
2002,4,13,13.8,103
2002,4,14,12.7,104
2002,4,15,11.5,105
2002,4,16,12.6,106
2002,4,17,13.1,107
2002,4,18,14.4,108
2002,4,19,14.8,109
2002,4,20,15.9,110
2002,4,21,16.3,111
2002,4,22,15.1,112
2002,4,23,19.1,113
2002,4,24,19.8,114
2002,4,25,21.8,115
2002,4,26,19.8,116
2002,4,27,18.6,117
2002,4,28,12,118
2002,4,29,17,119
2002,4,30,13,120
2002,5,1,15.6,121
2002,5,2,12.5,122
2002,5,3,14.2,123
2002,5,4,15.7,124
2002,5,5,13.2,125
2002,5,6,11.3,126
2002,5,7,16.4,127
2002,5,8,16,128
2002,5,9,15.8,129
2002,5,10,15.2,130
2002,5,11,17.2,131
2002,5,12,17.2,132
2002,5,13,15,133
2002,5,14,18.7,134
2002,5,15,18,135
2002,5,16,17.8,136
2002,5,17,16.8,137
2002,5,18,17.1,138
2002,5,19,20.7,139
2002,5,20,19.3,140
2002,5,21,16.8,141
2002,5,22,18.2,142
2002,5,23,17.8,143
2002,5,24,20,144
2002,5,25,20.2,145
2002,5,26,17.4,146
2002,5,27,16.6,147
2002,5,28,18.2,148
2002,5,29,21.6,149
2002,5,30,18.6,150
2002,5,31,22.6,151
2002,6,1,18.1,152
2002,6,2,19.6,153
2002,6,3,20.6,154
2002,6,4,21.2,155
2002,6,5,19.8,156
2002,6,6,14,157
2002,6,7,17.8,158
2002,6,8,14.4,159
2002,6,9,18.2,160
2002,6,10,18.9,161
2002,6,11,19.9,162
2002,6,12,19.2,163
2002,6,13,20,164
2002,6,14,19.5,165
2002,6,15,19.8,166
2002,6,16,20.8,167
2002,6,17,21.4,168
2002,6,18,22,169
2002,6,19,23,170
2002,6,20,23.8,171
2002,6,21,23.3,172
2002,6,22,27,173
2002,6,23,25.6,174
2002,6,24,27.8,175
2002,6,25,27,176
2002,6,26,25.8,177
2002,6,27,22.8,178
2002,6,28,25.4,179
2002,6,29,22,180
2002,6,30,21.3,181
2002,7,1,20.3,182
2002,7,2,22.9,183
2002,7,3,19.8,184
2002,7,4,22.9,185
2002,7,5,20,186
2002,7,6,22.4,187
2002,7,7,21.8,188
2002,7,8,20.7,189
2002,7,9,21.7,190
2002,7,10,24.3,191
2002,7,11,23,192
2002,7,12,24.1,193
2002,7,13,23.8,194
2002,7,14,21.4,195
2002,7,15,22.7,196
2002,7,16,21.9,197
2002,7,17,26.1,198
2002,7,18,25.8,199
2002,7,19,23.2,200
2002,7,20,22,201
2002,7,21,23.9,202
2002,7,22,25.2,203
2002,7,23,27.8,204
2002,7,24,24.8,205
2002,7,25,24.4,206
2002,7,26,25.4,207
2002,7,27,23.2,208
2002,7,28,22,209
2002,7,29,24.2,210
2002,7,30,26.3,211
2002,7,31,26,212
2002,8,1,19.8,213
2002,8,2,19.8,214
2002,8,3,21.6,215
2002,8,4,23.8,216
2002,8,5,23,217
2002,8,6,23.8,218
2002,8,7,24.4,219
2002,8,8,23.8,220
2002,8,9,22.4,221
2002,8,10,21,222
2002,8,11,21.8,223
2002,8,12,22.3,224
2002,8,13,23.8,225
2002,8,14,22.9,226
2002,8,15,22.6,227
2002,8,16,26.5,228
2002,8,17,24,229
2002,8,18,22.5,230
2002,8,19,23.4,231
2002,8,20,22.9,232
2002,8,21,23.9,233
2002,8,22,23.6,234
2002,8,23,21.4,235
2002,8,24,21.8,236
2002,8,25,23,237
2002,8,26,20.6,238
2002,8,27,20.8,239
2002,8,28,23.2,240
2002,8,29,24.8,241
2002,8,30,23.8,242
2002,8,31,23.8,243
2002,9,1,24,244
2002,9,2,21.4,245
2002,9,3,22,246
2002,9,4,20.2,247
2002,9,5,22,248
2002,9,6,21.3,249
2002,9,7,19.8,250
2002,9,8,19.4,251
2002,9,9,19.8,252
2002,9,10,21,253
2002,9,11,20.8,254
2002,9,12,17.3,255
2002,9,13,18.2,256
2002,9,14,19,257
2002,9,15,19.6,258
2002,9,16,18.6,259
2002,9,17,19.4,260
2002,9,18,20.8,261
2002,9,19,21.5,262
2002,9,20,21.6,263
2002,9,21,21.2,264
2002,9,22,20.9,265
2002,9,23,17.6,266
2002,9,24,15.6,267
2002,9,25,14.8,268
2002,9,26,15.7,269
2002,9,27,17.3,270
2002,9,28,16.7,271
2002,9,29,15,272
2002,9,30,15.6,273
2002,10,1,17.6,274
2002,10,2,16,275
2002,10,3,18,276
2002,10,4,19.2,277
2002,10,5,17.4,278
2002,10,6,16.6,279
2002,10,7,16,280
2002,10,8,14,281
2002,10,9,16.8,282
2002,10,10,17.2,283
2002,10,11,17.8,284
2002,10,12,17.8,285
2002,10,13,14.4,286
2002,10,14,16.1,287
2002,10,15,19.5,288
2002,10,16,18.8,289
2002,10,17,16.8,290
2002,10,18,14.4,291
2002,10,19,14.5,292
2002,10,20,13.4,293
2002,10,21,18.2,294
2002,10,22,17.4,295
2002,10,23,16.4,296
2002,10,24,12.5,297
2002,10,25,15.2,298
2002,10,26,18.2,299
2002,10,27,17.1,300
2002,10,28,14.5,301
2002,10,29,13.2,302
2002,10,30,17.5,303
2002,10,31,16,304
2002,11,1,15.4,305
2002,11,2,14.2,306
2002,11,3,17.8,307
2002,11,4,14.5,308
2002,11,5,13.2,309
2002,11,6,11.1,310
2002,11,7,11.8,311
2002,11,8,11.4,312
2002,11,9,14.5,313
2002,11,10,19.3,314
2002,11,11,16.7,315
2002,11,12,10.6,316
2002,11,13,14.6,317
2002,11,14,16.4,318
2002,11,15,14.2,319
2002,11,16,13.8,320
2002,11,17,12.2,321
2002,11,18,12.1,322
2002,11,19,8.8,323
2002,11,20,12.8,324
2002,11,21,13.2,325
2002,11,22,9.6,326
2002,11,23,11.2,327
2002,11,24,15,328
2002,11,25,11.9,329
2002,11,26,13.1,330
2002,11,27,10.6,331
2002,11,28,11.7,332
2002,11,29,11.8,333
2002,11,30,11,334
2002,12,1,7.3,335
2002,12,2,10,336
2002,12,3,10.5,337
2002,12,4,9.3,338
2002,12,5,9.3,339
2002,12,6,8.1,340
2002,12,7,7.8,341
2002,12,8,5.6,342
2002,12,9,5.9,343
2002,12,10,8.6,344
2002,12,11,9.4,345
2002,12,12,11.3,346
2002,12,13,6.8,347
2002,12,14,8,348
2002,12,15,11,349
2002,12,16,8.4,350
2002,12,17,9,351
2002,12,18,11.7,352
2002,12,19,9,353
2002,12,20,8,354
2002,12,21,8,355
2002,12,22,9.2,356
2002,12,23,7.6,357
2002,12,24,11.6,358
2002,12,25,10.2,359
2002,12,26,9.5,360
2002,12,27,12.8,361
2002,12,28,12,362
2002,12,29,12,363
2002,12,30,9.5,364
2002,12,31,12.6,365
2003,1,1,9.3,1
2003,1,2,11.4,2
2003,1,3,12.8,3
2003,1,4,11,4
2003,1,5,4,5
2003,1,6,-0.1,6
2003,1,7,0.1,7
2003,1,8,0.2,8
2003,1,9,1.7,9
2003,1,10,0.8,10
2003,1,11,-1.6,11
2003,1,12,-0.9,12
2003,1,13,0.7,13
2003,1,14,5.8,14
2003,1,15,4.6,15
2003,1,16,7,16
2003,1,17,7.2,17
2003,1,18,6.4,18
2003,1,19,4.2,19
2003,1,20,6,20
2003,1,21,11.8,21
2003,1,22,10.1,22
2003,1,23,9,23
2003,1,24,9.6,24
2003,1,25,5.6,25
2003,1,26,6.7,26
2003,1,27,12.4,27
2003,1,28,12,28
2003,1,29,8,29
2003,1,30,6.9,30
2003,1,31,4.2,31
2003,2,1,2.5,32
2003,2,2,5.8,33
2003,2,3,10.1,34
2003,2,4,8.1,35
2003,2,5,6,36
2003,2,6,4.4,37
2003,2,7,4.2,38
2003,2,8,5.6,39
2003,2,9,5.9,40
2003,2,10,5.6,41
2003,2,11,5.3,42
2003,2,12,6,43
2003,2,13,3.4,44
2003,2,14,4.2,45
2003,2,15,4,46
2003,2,16,2.4,47
2003,2,17,2.1,48
2003,2,18,3.7,49
2003,2,19,3.2,50
2003,2,20,7.7,51
2003,2,21,9,52
2003,2,22,7.8,53
2003,2,23,7.7,54
2003,2,24,9.6,55
2003,2,25,10.3,56
2003,2,26,10.8,57
2003,2,27,9,58
2003,2,28,8.6,59
2003,3,1,9.6,60
2003,3,2,11,61
2003,3,3,10.4,62
2003,3,4,15.4,63
2003,3,5,9.8,64
2003,3,6,14,65
2003,3,7,9,66
2003,3,8,10.9,67
2003,3,9,11,68
2003,3,10,8.9,69
2003,3,11,10.4,70
2003,3,12,13.1,71
2003,3,13,13.7,72
2003,3,14,11,73
2003,3,15,9.2,74
2003,3,16,6.3,75
2003,3,17,8.6,76
2003,3,18,8.6,77
2003,3,19,10.8,78
2003,3,20,13.9,79
2003,3,21,13.7,80
2003,3,22,11.6,81
2003,3,23,11,82
2003,3,24,10.7,83
2003,3,25,9.6,84
2003,3,26,10.1,85
2003,3,27,10.6,86
2003,3,28,13.3,87
2003,3,29,12.9,88
2003,3,30,11.7,89
2003,3,31,14.4,90
2003,4,1,15.7,91
2003,4,2,14.3,92
2003,4,3,11.4,93
2003,4,4,11,94
2003,4,5,13.4,95
2003,4,6,15,96
2003,4,7,10.8,97
2003,4,8,7.3,98
2003,4,9,7.2,99
2003,4,10,11,100
2003,4,11,9.4,101
2003,4,12,11.6,102
2003,4,13,11,103
2003,4,14,12.5,104
2003,4,15,13.9,105
2003,4,16,14.5,106
2003,4,17,14.4,107
2003,4,18,15.2,108
2003,4,19,14,109
2003,4,20,13.9,110
2003,4,21,13.9,111
2003,4,22,12.7,112
2003,4,23,14.1,113
2003,4,24,13.9,114
2003,4,25,16.6,115
2003,4,26,15.5,116
2003,4,27,14.3,117
2003,4,28,15.5,118
2003,4,29,16.5,119
2003,4,30,17.8,120
2003,5,1,14.6,121
2003,5,2,18.1,122
2003,5,3,18.6,123
2003,5,4,16.8,124
2003,5,5,16.8,125
2003,5,6,19.8,126
2003,5,7,18,127
2003,5,8,16.4,128
2003,5,9,20.6,129
2003,5,10,19.5,130
2003,5,11,18.6,131
2003,5,12,21,132
2003,5,13,20.2,133
2003,5,14,17.2,134
2003,5,15,16.8,135
2003,5,16,16.8,136
2003,5,17,17.1,137
2003,5,18,18,138
2003,5,19,17.7,139
2003,5,20,17.8,140
2003,5,21,18.9,141
2003,5,22,20.2,142
2003,5,23,20.1,143
2003,5,24,16.3,144
2003,5,25,14,145
2003,5,26,16,146
2003,5,27,18.3,147
2003,5,28,20.8,148
2003,5,29,22,149
2003,5,30,21.6,150
2003,5,31,21,151
2003,6,1,21.6,152
2003,6,2,20.9,153
2003,6,3,21.2,154
2003,6,4,20.6,155
2003,6,5,20.8,156
2003,6,6,21.4,157
2003,6,7,22,158
2003,6,8,22.4,159
2003,6,9,23.4,160
2003,6,10,22.1,161
2003,6,11,22.2,162
2003,6,12,22.2,163
2003,6,13,24.4,164
2003,6,14,25.4,165
2003,6,15,28.4,166
2003,6,16,26.7,167
2003,6,17,28.8,168
2003,6,18,27.4,169
2003,6,19,27.5,170
2003,6,20,28.9,171
2003,6,21,30.9,172
2003,6,22,23,173
2003,6,23,23.4,174
2003,6,24,23.6,175
2003,6,25,25,176
2003,6,26,28.5,177
2003,6,27,29,178
2003,6,28,27,179
2003,6,29,22.4,180
2003,6,30,25.1,181
2003,7,1,26.6,182
2003,7,2,23.4,183
2003,7,3,24.2,184
2003,7,4,24.3,185
2003,7,5,22.6,186
2003,7,6,21.9,187
2003,7,7,24.6,188
2003,7,8,26.6,189
2003,7,9,25.5,190
2003,7,10,27,191
2003,7,11,27.6,192
2003,7,12,28.7,193
2003,7,13,24.4,194
2003,7,14,24.6,195
2003,7,15,24.5,196
2003,7,16,28.2,197
2003,7,17,24.6,198
2003,7,18,26.7,199
2003,7,19,22.8,200
2003,7,20,24.7,201
2003,7,21,26.3,202
2003,7,22,26.8,203
2003,7,23,27.8,204
2003,7,24,26.8,205
2003,7,25,24.1,206
2003,7,26,25.5,207
2003,7,27,26.4,208
2003,7,28,26.8,209
2003,7,29,27.6,210
2003,7,30,26,211
2003,7,31,27.9,212
2003,8,1,27.2,213
2003,8,2,28.2,214
2003,8,3,25.8,215
2003,8,4,26.1,216
2003,8,5,27.8,217
2003,8,6,27.6,218
2003,8,7,28.2,219
2003,8,8,28,220
2003,8,9,27.5,221
2003,8,10,26,222
2003,8,11,27.1,223
2003,8,12,28.5,224
2003,8,13,28,225
2003,8,14,29.6,226
2003,8,15,27.8,227
2003,8,16,27.4,228
2003,8,17,24.2,229
2003,8,18,24.4,230
2003,8,19,26.6,231
2003,8,20,26.3,232
2003,8,21,24.9,233
2003,8,22,26.3,234
2003,8,23,25.7,235
2003,8,24,26.4,236
2003,8,25,27.2,237
2003,8,26,28,238
2003,8,27,25.7,239
2003,8,28,26.6,240
2003,8,29,27.7,241
2003,8,30,25.8,242
2003,8,31,23.8,243
2003,9,1,21.1,244
2003,9,2,20.3,245
2003,9,3,20,246
2003,9,4,19.8,247
2003,9,5,19.4,248
2003,9,6,19,249
2003,9,7,19,250
2003,9,8,18.8,251
2003,9,9,20.8,252
2003,9,10,22.6,253
2003,9,11,23.2,254
2003,9,12,23,255
2003,9,13,23.2,256
2003,9,14,21.2,257
2003,9,15,18.8,258
2003,9,16,18.4,259
2003,9,17,19.7,260
2003,9,18,19.1,261
2003,9,19,18.2,262
2003,9,20,18.8,263
2003,9,21,21.2,264
2003,9,22,17.9,265
2003,9,23,20.8,266
2003,9,24,17.7,267
2003,9,25,17.8,268
2003,9,26,18.4,269
2003,9,27,19,270
2003,9,28,18.6,271
2003,9,29,17.6,272
2003,9,30,16.6,273
2003,10,1,20.4,274
2003,10,2,20.6,275
2003,10,3,23.2,276
2003,10,4,20.2,277
2003,10,5,14.8,278
2003,10,6,14.5,279
2003,10,7,14.5,280
2003,10,8,16.6,281
2003,10,9,20.7,282
2003,10,10,17.2,283
2003,10,11,16.4,284
2003,10,12,18,285
2003,10,13,18.3,286
2003,10,14,19.1,287
2003,10,15,18.6,288
2003,10,16,16.2,289
2003,10,17,13.4,290
2003,10,18,13.2,291
2003,10,19,14.6,292
2003,10,20,16.2,293
2003,10,21,14,294
2003,10,22,9.8,295
2003,10,23,10.9,296
2003,10,24,9.5,297
2003,10,25,6.7,298
2003,10,26,4.6,299
2003,10,27,10.2,300
2003,10,28,10.2,301
2003,10,29,12.4,302
2003,10,30,11.8,303
2003,10,31,14.2,304
2003,11,1,12.7,305
2003,11,2,13.6,306
2003,11,3,11.3,307
2003,11,4,14.7,308
2003,11,5,13.4,309
2003,11,6,11.5,310
2003,11,7,9.2,311
2003,11,8,8.1,312
2003,11,9,12.2,313
2003,11,10,14.6,314
2003,11,11,11.9,315
2003,11,12,11,316
2003,11,13,14.6,317
2003,11,14,9.2,318
2003,11,15,9.6,319
2003,11,16,13.8,320
2003,11,17,13.4,321
2003,11,18,10.1,322
2003,11,19,10.7,323
2003,11,20,11.4,324
2003,11,21,12.6,325
2003,11,22,15.4,326
2003,11,23,16.1,327
2003,11,24,13.8,328
2003,11,25,11.2,329
2003,11,26,10.7,330
2003,11,27,10.6,331
2003,11,28,10.6,332
2003,11,29,7.2,333
2003,11,30,11.2,334
2003,12,1,13.4,335
2003,12,2,10.8,336
2003,12,3,12.1,337
2003,12,4,12.8,338
2003,12,5,11.9,339
2003,12,6,10.6,340
2003,12,7,7,341
2003,12,8,7.5,342
2003,12,9,5.5,343
2003,12,10,7.9,344
2003,12,11,6,345
2003,12,12,10.8,346
2003,12,13,12.4,347
2003,12,14,14.6,348
2003,12,15,9.6,349
2003,12,16,6.5,350
2003,12,17,7.6,351
2003,12,18,10.2,352
2003,12,19,10,353
2003,12,20,6.8,354
2003,12,21,11.6,355
2003,12,22,7.9,356
2003,12,23,5.3,357
2003,12,24,5,358
2003,12,25,3.7,359
2003,12,26,3.9,360
2003,12,27,7.8,361
2003,12,28,10.4,362
2003,12,29,6.9,363
2003,12,30,6.6,364
2003,12,31,4.4,365
2004,1,1,3.2,1
2004,1,2,7.3,2
2004,1,3,3.8,3
2004,1,4,1.4,4
2004,1,5,4.8,5
2004,1,6,3.6,6
2004,1,7,5,7
2004,1,8,5.8,8
2004,1,9,7.2,9
2004,1,10,9.6,10
2004,1,11,10.2,11
2004,1,12,13.5,12
2004,1,13,16.6,13
2004,1,14,12.8,14
2004,1,15,9.6,15
2004,1,16,6.4,16
2004,1,17,10,17
2004,1,18,8.6,18
2004,1,19,6.7,19
2004,1,20,9.7,20
2004,1,21,13.1,21
2004,1,22,9,22
2004,1,23,7.4,23
2004,1,24,7.5,24
2004,1,25,8,25
2004,1,26,4.4,26
2004,1,27,6.6,27
2004,1,28,5.1,28
2004,1,29,4.6,29
2004,1,30,0.8,30
2004,1,31,8.2,31
2004,2,1,9.7,32
2004,2,2,6.3,33
2004,2,3,6.1,34
2004,2,4,7.4,35
2004,2,5,8.8,36
2004,2,6,6.8,37
2004,2,7,12.5,38
2004,2,8,9.6,39
2004,2,9,8,40
2004,2,10,8.3,41
2004,2,11,7.5,42
2004,2,12,10.8,43
2004,2,13,8.6,44
2004,2,14,6.6,45
2004,2,15,8,46
2004,2,16,6,47
2004,2,17,7.5,48
2004,2,18,7.4,49
2004,2,19,5.5,50
2004,2,20,6.4,51
2004,2,21,10,52
2004,2,22,12.4,53
2004,2,23,8.8,54
2004,2,24,6,55
2004,2,25,4.9,56
2004,2,26,7.5,57
2004,2,27,2.4,58
2004,2,28,4.3,59
2004,2,29,4.4,60
2004,3,1,4,61
2004,3,2,4.8,62
2004,3,3,8.5,63
2004,3,4,9.1,64
2004,3,5,13.8,65
2004,3,6,9.8,66
2004,3,7,7.9,67
2004,3,8,7.6,68
2004,3,9,8,69
2004,3,10,4.3,70
2004,3,11,3.8,71
2004,3,12,8.4,72
2004,3,13,10.7,73
2004,3,14,10.5,74
2004,3,15,11.2,75
2004,3,16,12.5,76
2004,3,17,12.2,77
2004,3,18,10.2,78
2004,3,19,12.8,79
2004,3,20,16.9,80
2004,3,21,15.1,81
2004,3,22,11.8,82
2004,3,23,10.8,83
2004,3,24,9.6,84
2004,3,25,9.9,85
2004,3,26,7.9,86
2004,3,27,6,87
2004,3,28,8.8,88
2004,3,29,12.3,89
2004,3,30,10.6,90
2004,3,31,12.6,91
2004,4,1,12.8,92
2004,4,2,12.8,93
2004,4,3,12.7,94
2004,4,4,12.8,95
2004,4,5,16.8,96
2004,4,6,13.6,97
2004,4,7,13.1,98
2004,4,8,9.3,99
2004,4,9,10,100
2004,4,10,10.3,101
2004,4,11,12.3,102
2004,4,12,11.1,103
2004,4,13,14,104
2004,4,14,12.2,105
2004,4,15,11.9,106
2004,4,16,11.2,107
2004,4,17,14.7,108
2004,4,18,12.2,109
2004,4,19,11.3,110
2004,4,20,14.5,111
2004,4,21,13.2,112
2004,4,22,14,113
2004,4,23,17,114
2004,4,24,17.8,115
2004,4,25,16,116
2004,4,26,13.7,117
2004,4,27,14.4,118
2004,4,28,14.3,119
2004,4,29,13.2,120
2004,4,30,12.8,121
2004,5,1,10,122
2004,5,2,15.6,123
2004,5,3,14,124
2004,5,4,16.5,125
2004,5,5,13.8,126
2004,5,6,12.8,127
2004,5,7,12,128
2004,5,8,14,129
2004,5,9,14.1,130
2004,5,10,12.8,131
2004,5,11,13.3,132
2004,5,12,17.3,133
2004,5,13,16.6,134
2004,5,14,15.8,135
2004,5,15,17.8,136
2004,5,16,20.8,137
2004,5,17,18.2,138
2004,5,18,17,139
2004,5,19,17.8,140
2004,5,20,18.8,141
2004,5,21,16.7,142
2004,5,22,19.4,143
2004,5,23,17.6,144
2004,5,24,16.9,145
2004,5,25,16.6,146
2004,5,26,16.2,147
2004,5,27,19.8,148
2004,5,28,19.6,149
2004,5,29,20.2,150
2004,5,30,18.2,151
2004,5,31,22,152
2004,6,1,21.6,153
2004,6,2,22.7,154
2004,6,3,21,155
2004,6,4,21.8,156
2004,6,5,22.4,157
2004,6,6,22.1,158
2004,6,7,19.9,159
2004,6,8,20.4,160
2004,6,9,20.2,161
2004,6,10,19.2,162
2004,6,11,19.8,163
2004,6,12,25.6,164
2004,6,13,21.4,165
2004,6,14,21.6,166
2004,6,15,20.8,167
2004,6,16,25.1,168
2004,6,17,24.3,169
2004,6,18,26.8,170
2004,6,19,21.3,171
2004,6,20,21.2,172
2004,6,21,18.5,173
2004,6,22,19.6,174
2004,6,23,21.4,175
2004,6,24,25.2,176
2004,6,25,21.6,177
2004,6,26,22.4,178
2004,6,27,22.6,179
2004,6,28,26.3,180
2004,6,29,26.9,181
2004,6,30,24.2,182
2004,7,1,26.4,183
2004,7,2,24.8,184
2004,7,3,23.4,185
2004,7,4,22.2,186
2004,7,5,23.8,187
2004,7,6,23.4,188
2004,7,7,23.2,189
2004,7,8,24.6,190
2004,7,9,22,191
2004,7,10,21.1,192
2004,7,11,22.5,193
2004,7,12,21.5,194
2004,7,13,22,195
2004,7,14,22.7,196
2004,7,15,22.5,197
2004,7,16,21.3,198
2004,7,17,21.1,199
2004,7,18,21.1,200
2004,7,19,23.5,201
2004,7,20,23.6,202
2004,7,21,23.6,203
2004,7,22,23.4,204
2004,7,23,25,205
2004,7,24,30,206
2004,7,25,27.2,207
2004,7,26,27.2,208
2004,7,27,26.4,209
2004,7,28,22.5,210
2004,7,29,22,211
2004,7,30,26,212
2004,7,31,24,213
2004,8,1,24.9,214
2004,8,2,26,215
2004,8,3,27.2,216
2004,8,4,24,217
2004,8,5,25,218
2004,8,6,23.9,219
2004,8,7,23.2,220
2004,8,8,24.3,221
2004,8,9,25.2,222
2004,8,10,23.8,223
2004,8,11,25,224
2004,8,12,26.4,225
2004,8,13,24,226
2004,8,14,23.3,227
2004,8,15,25,228
2004,8,16,22.2,229
2004,8,17,22.6,230
2004,8,18,22.9,231
2004,8,19,25,232
2004,8,20,24.4,233
2004,8,21,21.8,234
2004,8,22,20.2,235
2004,8,23,20.6,236
2004,8,24,24.3,237
2004,8,25,22.2,238
2004,8,26,22.6,239
2004,8,27,21,240
2004,8,28,21,241
2004,8,29,21.4,242
2004,8,30,23,243
2004,8,31,21.4,244
2004,9,1,19.8,245
2004,9,2,21.2,246
2004,9,3,23.2,247
2004,9,4,25.4,248
2004,9,5,24.2,249
2004,9,6,22.5,250
2004,9,7,22.4,251
2004,9,8,22.6,252
2004,9,9,20.5,253
2004,9,10,22.2,254
2004,9,11,22.7,255
2004,9,12,21.9,256
2004,9,13,20.6,257
2004,9,14,18.7,258
2004,9,15,20.1,259
2004,9,16,19,260
2004,9,17,17.8,261
2004,9,18,18.4,262
2004,9,19,20.5,263
2004,9,20,21,264
2004,9,21,19.7,265
2004,9,22,20,266
2004,9,23,20.4,267
2004,9,24,20.7,268
2004,9,25,17,269
2004,9,26,17.5,270
2004,9,27,18,271
2004,9,28,18,272
2004,9,29,16.7,273
2004,9,30,16.2,274
2004,10,1,17.3,275
2004,10,2,18.7,276
2004,10,3,19,277
2004,10,4,18.6,278
2004,10,5,19.6,279
2004,10,6,21.3,280
2004,10,7,20.6,281
2004,10,8,21,282
2004,10,9,21.4,283
2004,10,10,18.7,284
2004,10,11,16.6,285
2004,10,12,16.4,286
2004,10,13,15.8,287
2004,10,14,16.4,288
2004,10,15,15.6,289
2004,10,16,10.8,290
2004,10,17,13.2,291
2004,10,18,14.5,292
2004,10,19,17.2,293
2004,10,20,20.2,294
2004,10,21,22.7,295
2004,10,22,19.2,296
2004,10,23,17.8,297
2004,10,24,19,298
2004,10,25,18.3,299
2004,10,26,14.3,300
2004,10,27,12.6,301
2004,10,28,18,302
2004,10,29,16.3,303
2004,10,30,11.8,304
2004,10,31,12.3,305
2004,11,1,13.4,306
2004,11,2,11.6,307
2004,11,3,15.8,308
2004,11,4,17,309
2004,11,5,18.4,310
2004,11,6,12.8,311
2004,11,7,11.5,312
2004,11,8,11.6,313
2004,11,9,8.4,314
2004,11,10,6.6,315
2004,11,11,7.5,316
2004,11,12,10.4,317
2004,11,13,9.1,318
2004,11,14,10.1,319
2004,11,15,5.3,320
2004,11,16,7.6,321
2004,11,17,9.2,322
2004,11,18,8.3,323
2004,11,19,11.3,324
2004,11,20,8.4,325
2004,11,21,8.5,326
2004,11,22,9.4,327
2004,11,23,11.8,328
2004,11,24,9.6,329
2004,11,25,8,330
2004,11,26,12,331
2004,11,27,11,332
2004,11,28,8.9,333
2004,11,29,9.8,334
2004,11,30,4.1,335
2004,12,1,9,336
2004,12,2,12.7,337
2004,12,3,11.6,338
2004,12,4,10,339
2004,12,5,8,340
2004,12,6,7.2,341
2004,12,7,6.9,342
2004,12,8,8.2,343
2004,12,9,9.7,344
2004,12,10,10,345
2004,12,11,8,346
2004,12,12,8,347
2004,12,13,8.2,348
2004,12,14,6.9,349
2004,12,15,7.8,350
2004,12,16,10.2,351
2004,12,17,11,352
2004,12,18,10.6,353
2004,12,19,11.2,354
2004,12,20,8.5,355
2004,12,21,3.3,356
2004,12,22,2.7,357
2004,12,23,8.7,358
2004,12,24,10.6,359
2004,12,25,6,360
2004,12,26,7,361
2004,12,27,7.7,362
2004,12,28,5.6,363
2004,12,29,7.6,364
2004,12,30,6,365
2004,12,31,6,366
2005,1,1,10,1
2005,1,2,12,2
2005,1,3,9.4,3
2005,1,4,5.2,4
2005,1,5,4.1,5
2005,1,6,9.8,6
2005,1,7,7.4,7
2005,1,8,9.2,8
2005,1,9,4.8,9
2005,1,10,6.2,10
2005,1,11,8.6,11
2005,1,12,8.3,12
2005,1,13,8.7,13
2005,1,14,5.6,14
2005,1,15,5.2,15
2005,1,16,7.2,16
2005,1,17,6.9,17
2005,1,18,8.6,18
2005,1,19,7.8,19
2005,1,20,9.8,20
2005,1,21,14,21
2005,1,22,14.6,22
2005,1,23,10.8,23
2005,1,24,4.4,24
2005,1,25,3.1,25
2005,1,26,2,26
2005,1,27,0.4,27
2005,1,28,0.6,28
2005,1,29,2,29
2005,1,30,1.9,30
2005,1,31,3.6,31
2005,2,1,7.2,32
2005,2,2,8.4,33
2005,2,3,7,34
2005,2,4,5.5,35
2005,2,5,6.6,36
2005,2,6,6.8,37
2005,2,7,7.8,38
2005,2,8,8,39
2005,2,9,6.6,40
2005,2,10,7.8,41
2005,2,11,8.8,42
2005,2,12,13.8,43
2005,2,13,11,44
2005,2,14,7.6,45
2005,2,15,6.6,46
2005,2,16,4.5,47
2005,2,17,4,48
2005,2,18,2.2,49
2005,2,19,4.1,50
2005,2,20,5.8,51
2005,2,21,5.1,52
2005,2,22,2,53
2005,2,23,2.4,54
2005,2,24,0.4,55
2005,2,25,2,56
2005,2,26,3.6,57
2005,2,27,3.4,58
2005,2,28,-1.6,59
2005,3,1,1.1,60
2005,3,2,0.2,61
2005,3,3,5.1,62
2005,3,4,5.8,63
2005,3,5,4.6,64
2005,3,6,4.5,65
2005,3,7,4.4,66
2005,3,8,8.3,67
2005,3,9,7.9,68
2005,3,10,7.2,69
2005,3,11,5.2,70
2005,3,12,5.2,71
2005,3,13,7.6,72
2005,3,14,7.7,73
2005,3,15,8.6,74
2005,3,16,10.8,75
2005,3,17,9.6,76
2005,3,18,11,77
2005,3,19,10.6,78
2005,3,20,11.1,79
2005,3,21,11.2,80
2005,3,22,13.3,81
2005,3,23,10.8,82
2005,3,24,13.4,83
2005,3,25,12.3,84
2005,3,26,12.8,85
2005,3,27,13.8,86
2005,3,28,15.2,87
2005,3,29,14.2,88
2005,3,30,14.8,89
2005,3,31,16.1,90
2005,4,1,11.9,91
2005,4,2,11.8,92
2005,4,3,12.6,93
2005,4,4,12.5,94
2005,4,5,12.3,95
2005,4,6,11.7,96
2005,4,7,14.6,97
2005,4,8,14.1,98
2005,4,9,10.3,99
2005,4,10,11.6,100
2005,4,11,14,101
2005,4,12,12.7,102
2005,4,13,13.5,103
2005,4,14,11.6,104
2005,4,15,9.8,105
2005,4,16,10.8,106
2005,4,17,14.4,107
2005,4,18,13.6,108
2005,4,19,13.6,109
2005,4,20,13,110
2005,4,21,14,111
2005,4,22,12.2,112
2005,4,23,13,113
2005,4,24,13.6,114
2005,4,25,14.6,115
2005,4,26,14.2,116
2005,4,27,14.6,117
2005,4,28,15.4,118
2005,4,29,18.3,119
2005,4,30,17,120
2005,5,1,15.6,121
2005,5,2,17.1,122
2005,5,3,19,123
2005,5,4,20.2,124
2005,5,5,18,125
2005,5,6,18,126
2005,5,7,18.9,127
2005,5,8,17.2,128
2005,5,9,15.4,129
2005,5,10,16.4,130
2005,5,11,18.7,131
2005,5,12,17,132
2005,5,13,15.3,133
2005,5,14,19,134
2005,5,15,16.6,135
2005,5,16,15.8,136
2005,5,17,14.2,137
2005,5,18,18.3,138
2005,5,19,15,139
2005,5,20,17.1,140
2005,5,21,16.2,141
2005,5,22,18.5,142
2005,5,23,17.3,143
2005,5,24,17.3,144
2005,5,25,19.3,145
2005,5,26,19.2,146
2005,5,27,19.2,147
2005,5,28,19.7,148
2005,5,29,19.6,149
2005,5,30,21.8,150
2005,5,31,21.9,151
2005,6,1,21.9,152
2005,6,2,21,153
2005,6,3,21.4,154
2005,6,4,24.3,155
2005,6,5,23.8,156
2005,6,6,23,157
2005,6,7,23.1,158
2005,6,8,19.7,159
2005,6,9,20.5,160
2005,6,10,17,161
2005,6,11,16.6,162
2005,6,12,20.6,163
2005,6,13,20.7,164
2005,6,14,21.8,165
2005,6,15,23.3,166
2005,6,16,26,167
2005,6,17,26,168
2005,6,18,25.2,169
2005,6,19,25,170
2005,6,20,25.5,171
2005,6,21,24.8,172
2005,6,22,25.6,173
2005,6,23,24.3,174
2005,6,24,24.2,175
2005,6,25,25.1,176
2005,6,26,24.3,177
2005,6,27,24.6,178
2005,6,28,26.4,179
2005,6,29,27,180
2005,6,30,26.1,181
2005,7,1,25.2,182
2005,7,2,26.5,183
2005,7,3,25.6,184
2005,7,4,25,185
2005,7,5,23.2,186
2005,7,6,23.2,187
2005,7,7,22.7,188
2005,7,8,22.4,189
2005,7,9,21.4,190
2005,7,10,23.6,191
2005,7,11,27,192
2005,7,12,25.4,193
2005,7,13,25,194
2005,7,14,22.2,195
2005,7,15,23,196
2005,7,16,24,197
2005,7,17,23.6,198
2005,7,18,26.6,199
2005,7,19,25.9,200
2005,7,20,27.2,201
2005,7,21,24.9,202
2005,7,22,27.2,203
2005,7,23,24.2,204
2005,7,24,21.8,205
2005,7,25,24.2,206
2005,7,26,24.4,207
2005,7,27,23.3,208
2005,7,28,25.1,209
2005,7,29,24.8,210
2005,7,30,26.6,211
2005,7,31,25.2,212
2005,8,1,23.1,213
2005,8,2,24.4,214
2005,8,3,26.7,215
2005,8,4,27.6,216
2005,8,5,25.6,217
2005,8,6,27.6,218
2005,8,7,26,219
2005,8,8,24.8,220
2005,8,9,20.4,221
2005,8,10,23.6,222
2005,8,11,22.3,223
2005,8,12,25.2,224
2005,8,13,26.4,225
2005,8,14,25.8,226
2005,8,15,24.2,227
2005,8,16,23.7,228
2005,8,17,21.8,229
2005,8,18,23,230
2005,8,19,24.2,231
2005,8,20,22.6,232
2005,8,21,20.7,233
2005,8,22,23.2,234
2005,8,23,24.2,235
2005,8,24,22.8,236
2005,8,25,21,237
2005,8,26,23.7,238
2005,8,27,19.2,239
2005,8,28,23.2,240
2005,8,29,22.6,241
2005,8,30,23.5,242
2005,8,31,21.9,243
2005,9,1,23.8,244
2005,9,2,24.1,245
2005,9,3,23,246
2005,9,4,24.2,247
2005,9,5,23.6,248
2005,9,6,21,249
2005,9,7,20.4,250
2005,9,8,19,251
2005,9,9,20.2,252
2005,9,10,20.2,253
2005,9,11,19.9,254
2005,9,12,18.8,255
2005,9,13,21.6,256
2005,9,14,22.5,257
2005,9,15,22,258
2005,9,16,22.8,259
2005,9,17,18.4,260
2005,9,18,16.4,261
2005,9,19,16.4,262
2005,9,20,18.8,263
2005,9,21,17.7,264
2005,9,22,16.8,265
2005,9,23,16.6,266
2005,9,24,18.8,267
2005,9,25,19.5,268
2005,9,26,20.6,269
2005,9,27,19.2,270
2005,9,28,20.2,271
2005,9,29,20,272
2005,9,30,20.4,273
2005,10,1,19,274
2005,10,2,17,275
2005,10,3,15.1,276
2005,10,4,15.7,277
2005,10,5,14.6,278
2005,10,6,15.7,279
2005,10,7,14.5,280
2005,10,8,15.5,281
2005,10,9,15.6,282
2005,10,10,17.3,283
2005,10,11,17,284
2005,10,12,17.5,285
2005,10,13,17.8,286
2005,10,14,16.2,287
2005,10,15,17.6,288
2005,10,16,17.8,289
2005,10,17,16.5,290
2005,10,18,16.7,291
2005,10,19,16.1,292
2005,10,20,18.2,293
2005,10,21,18,294
2005,10,22,19.2,295
2005,10,23,19.2,296
2005,10,24,15.9,297
2005,10,25,16.8,298
2005,10,26,16.7,299
2005,10,27,19,300
2005,10,28,18.5,301
2005,10,29,19.2,302
2005,10,30,18,303
2005,10,31,18.2,304
2005,11,1,16.6,305
2005,11,2,15.2,306
2005,11,3,17.9,307
2005,11,4,17.2,308
2005,11,5,14.5,309
2005,11,6,12.4,310
2005,11,7,10.7,311
2005,11,8,12.4,312
2005,11,9,14.9,313
2005,11,10,15,314
2005,11,11,12.1,315
2005,11,12,14.1,316
2005,11,13,14.6,317
2005,11,14,13.2,318
2005,11,15,13.4,319
2005,11,16,13,320
2005,11,17,11.1,321
2005,11,18,6.4,322
2005,11,19,8,323
2005,11,20,7.8,324
2005,11,21,7.2,325
2005,11,22,7.1,326
2005,11,23,4.6,327
2005,11,24,2.8,328
2005,11,25,6.4,329
2005,11,26,4.9,330
2005,11,27,4.2,331
2005,11,28,4,332
2005,11,29,6.4,333
2005,11,30,7.2,334
2005,12,1,5.6,335
2005,12,2,10.4,336
2005,12,3,9,337
2005,12,4,7.8,338
2005,12,5,9.2,339
2005,12,6,7.5,340
2005,12,7,8.9,341
2005,12,8,7.2,342
2005,12,9,8,343
2005,12,10,6.7,344
2005,12,11,4,345
2005,12,12,1.7,346
2005,12,13,4.7,347
2005,12,14,4,348
2005,12,15,5,349
2005,12,16,5.3,350
2005,12,17,9.3,351
2005,12,18,4.2,352
2005,12,19,2.6,353
2005,12,20,2.9,354
2005,12,21,2,355
2005,12,22,3,356
2005,12,23,3.4,357
2005,12,24,3.6,358
2005,12,25,7.8,359
2005,12,26,3.4,360
2005,12,27,2.2,361
2005,12,28,0.9,362
2005,12,29,0.4,363
2005,12,30,-2.2,364
2005,12,31,3.4,365
2006,1,1,7,1
2006,1,2,9.9,2
2006,1,3,6.6,3
2006,1,4,4.5,4
2006,1,5,0.7,5
2006,1,6,4.8,6
2006,1,7,6.8,7
2006,1,8,7.6,8
2006,1,9,6.4,9
2006,1,10,7,10
2006,1,11,4.5,11
2006,1,12,5,12
2006,1,13,5.5,13
2006,1,14,5.8,14
2006,1,15,4.4,15
2006,1,16,4.1,16
2006,1,17,5.6,17
2006,1,18,9.6,18
2006,1,19,9.4,19
2006,1,20,7.1,20
2006,1,21,9.9,21
2006,1,22,7.4,22
2006,1,23,5.2,23
2006,1,24,4.6,24
2006,1,25,5,25
2006,1,26,4,26
2006,1,27,2.8,27
2006,1,28,6,28
2006,1,29,8.8,29
2006,1,30,9.3,30
2006,1,31,8.6,31
2006,2,1,7.2,32
2006,2,2,4.6,33
2006,2,3,4.1,34
2006,2,4,3.8,35
2006,2,5,4.2,36
2006,2,6,4.3,37
2006,2,7,5.3,38
2006,2,8,4,39
2006,2,9,8.3,40
2006,2,10,6,41
2006,2,11,6,42
2006,2,12,6.2,43
2006,2,13,6.5,44
2006,2,14,5.2,45
2006,2,15,4.5,46
2006,2,16,13,47
2006,2,17,11.4,48
2006,2,18,9.6,49
2006,2,19,10.2,50
2006,2,20,8.6,51
2006,2,21,7.6,52
2006,2,22,8.8,53
2006,2,23,7.8,54
2006,2,24,7,55
2006,2,25,5.2,56
2006,2,26,5.8,57
2006,2,27,6.4,58
2006,2,28,3.3,59
2006,3,1,7.2,60
2006,3,2,6.4,61
2006,3,3,8.8,62
2006,3,4,9.6,63
2006,3,5,7,64
2006,3,6,8.6,65
2006,3,7,8.6,66
2006,3,8,11.6,67
2006,3,9,16.1,68
2006,3,10,11.2,69
2006,3,11,8.3,70
2006,3,12,8.4,71
2006,3,13,4.4,72
2006,3,14,5.4,73
2006,3,15,6.2,74
2006,3,16,8.4,75
2006,3,17,8,76
2006,3,18,9.6,77
2006,3,19,9.4,78
2006,3,20,10.3,79
2006,3,21,12.6,80
2006,3,22,14.6,81
2006,3,23,14.4,82
2006,3,24,13,83
2006,3,25,16.3,84
2006,3,26,12.6,85
2006,3,27,13.8,86
2006,3,28,14.8,87
2006,3,29,13.8,88
2006,3,30,11.6,89
2006,3,31,15.8,90
2006,4,1,13.4,91
2006,4,2,15.2,92
2006,4,3,17,93
2006,4,4,11.7,94
2006,4,5,14.5,95
2006,4,6,11,96
2006,4,7,11.2,97
2006,4,8,11.3,98
2006,4,9,14.3,99
2006,4,10,13.4,100
2006,4,11,11.2,101
2006,4,12,11.6,102
2006,4,13,15.4,103
2006,4,14,13.5,104
2006,4,15,14,105
2006,4,16,16.2,106
2006,4,17,17,107
2006,4,18,16.4,108
2006,4,19,13.7,109
2006,4,20,15.4,110
2006,4,21,13.6,111
2006,4,22,16.2,112
2006,4,23,14.9,113
2006,4,24,16.6,114
2006,4,25,19,115
2006,4,26,20.6,116
2006,4,27,19.5,117
2006,4,28,18.4,118
2006,4,29,17.2,119
2006,4,30,12.4,120
2006,5,1,13.3,121
2006,5,2,16.7,122
2006,5,3,16.3,123
2006,5,4,17.4,124
2006,5,5,17.9,125
2006,5,6,16.5,126
2006,5,7,17.2,127
2006,5,8,15.4,128
2006,5,9,16,129
2006,5,10,14.7,130
2006,5,11,13.8,131
2006,5,12,14.4,132
2006,5,13,15.2,133
2006,5,14,17.6,134
2006,5,15,17.4,135
2006,5,16,18.2,136
2006,5,17,19.6,137
2006,5,18,19.6,138
2006,5,19,20,139
2006,5,20,17.5,140
2006,5,21,19.6,141
2006,5,22,19.9,142
2006,5,23,18.4,143
2006,5,24,19,144
2006,5,25,19.7,145
2006,5,26,23.5,146
2006,5,27,24.5,147
2006,5,28,26.9,148
2006,5,29,22.6,149
2006,5,30,18.8,150
2006,5,31,15.4,151
2006,6,1,17,152
2006,6,2,16.8,153
2006,6,3,17.6,154
2006,6,4,21.6,155
2006,6,5,21,156
2006,6,6,21.2,157
2006,6,7,19.5,158
2006,6,8,18,159
2006,6,9,17.4,160
2006,6,10,18.4,161
2006,6,11,17.4,162
2006,6,12,20,163
2006,6,13,19,164
2006,6,14,18.7,165
2006,6,15,19.2,166
2006,6,16,22,167
2006,6,17,23.7,168
2006,6,18,23.2,169
2006,6,19,22,170
2006,6,20,24.8,171
2006,6,21,25.9,172
2006,6,22,28.2,173
2006,6,23,24.4,174
2006,6,24,23.8,175
2006,6,25,24.5,176
2006,6,26,24.6,177
2006,6,27,24.6,178
2006,6,28,27.2,179
2006,6,29,28,180
2006,6,30,28.8,181
2006,7,1,27.2,182
2006,7,2,25.8,183
2006,7,3,24.8,184
2006,7,4,25.1,185
2006,7,5,24.5,186
2006,7,6,27.6,187
2006,7,7,26.5,188
2006,7,8,25.2,189
2006,7,9,24.8,190
2006,7,10,28,191
2006,7,11,25.5,192
2006,7,12,29.8,193
2006,7,13,29.2,194
2006,7,14,27.4,195
2006,7,15,27,196
2006,7,16,27.9,197
2006,7,17,26.9,198
2006,7,18,26,199
2006,7,19,25.8,200
2006,7,20,26.2,201
2006,7,21,25.8,202
2006,7,22,26.8,203
2006,7,23,29.9,204
2006,7,24,29.4,205
2006,7,25,27.5,206
2006,7,26,27.4,207
2006,7,27,26.5,208
2006,7,28,27.4,209
2006,7,29,27.4,210
2006,7,30,28.3,211
2006,7,31,28.1,212
2006,8,1,28.5,213
2006,8,2,26.1,214
2006,8,3,25.1,215
2006,8,4,25.2,216
2006,8,5,25.1,217
2006,8,6,25,218
2006,8,7,25.8,219
2006,8,8,26.8,220
2006,8,9,25.6,221
2006,8,10,25.4,222
2006,8,11,24.3,223
2006,8,12,23.1,224
2006,8,13,21.8,225
2006,8,14,20.8,226
2006,8,15,18.4,227
2006,8,16,20.2,228
2006,8,17,21.4,229
2006,8,18,19.4,230
2006,8,19,22.4,231
2006,8,20,23.9,232
2006,8,21,24.8,233
2006,8,22,23,234
2006,8,23,22.4,235
2006,8,24,23.4,236
2006,8,25,19,237
2006,8,26,23.8,238
2006,8,27,23.2,239
2006,8,28,21.6,240
2006,8,29,23.1,241
2006,8,30,21.2,242
2006,8,31,21.4,243
2006,9,1,18,244
2006,9,2,18,245
2006,9,3,22.6,246
2006,9,4,20.8,247
2006,9,5,22.2,248
2006,9,6,22.4,249
2006,9,7,22.1,250
2006,9,8,25.3,251
2006,9,9,23,252
2006,9,10,22.6,253
2006,9,11,22.7,254
2006,9,12,21.7,255
2006,9,13,20.6,256
2006,9,14,20.4,257
2006,9,15,18.8,258
2006,9,16,19.8,259
2006,9,17,22.6,260
2006,9,18,22.2,261
2006,9,19,22.2,262
2006,9,20,20.5,263
2006,9,21,19.8,264
2006,9,22,20.7,265
2006,9,23,21.8,266
2006,9,24,19.2,267
2006,9,25,18.8,268
2006,9,26,21.4,269
2006,9,27,20.3,270
2006,9,28,17.8,271
2006,9,29,18.3,272
2006,9,30,20.4,273
2006,10,1,22,274
2006,10,2,21.6,275
2006,10,3,21.2,276
2006,10,4,17.9,277
2006,10,5,18,278
2006,10,6,16.8,279
2006,10,7,20.2,280
2006,10,8,16,281
2006,10,9,17,282
2006,10,10,17.2,283
2006,10,11,17.2,284
2006,10,12,16.8,285
2006,10,13,18.2,286
2006,10,14,17.6,287
2006,10,15,17.2,288
2006,10,16,17,289
2006,10,17,15.6,290
2006,10,18,17.8,291
2006,10,19,18.2,292
2006,10,20,17.1,293
2006,10,21,17,294
2006,10,22,17.2,295
2006,10,23,20.6,296
2006,10,24,20,297
2006,10,25,16.8,298
2006,10,26,18.6,299
2006,10,27,20.5,300
2006,10,28,20,301
2006,10,29,20.8,302
2006,10,30,19.2,303
2006,10,31,14.8,304
2006,11,1,15.4,305
2006,11,2,13.1,306
2006,11,3,9.5,307
2006,11,4,10.2,308
2006,11,5,11.2,309
2006,11,6,9.7,310
2006,11,7,10.6,311
2006,11,8,14.8,312
2006,11,9,15.9,313
2006,11,10,13,314
2006,11,11,11.1,315
2006,11,12,17.8,316
2006,11,13,14.2,317
2006,11,14,12.4,318
2006,11,15,14.2,319
2006,11,16,17.4,320
2006,11,17,16.1,321
2006,11,18,12.6,322
2006,11,19,12.2,323
2006,11,20,11.2,324
2006,11,21,13.4,325
2006,11,22,13.3,326
2006,11,23,11,327
2006,11,24,15.7,328
2006,11,25,17.6,329
2006,11,26,16,330
2006,11,27,16.7,331
2006,11,28,16.9,332
2006,11,29,14.5,333
2006,11,30,11.1,334
2006,12,1,12.1,335
2006,12,2,14.3,336
2006,12,3,12.8,337
2006,12,4,14.4,338
2006,12,5,13,339
2006,12,6,13.4,340
2006,12,7,9.2,341
2006,12,8,11.2,342
2006,12,9,9.4,343
2006,12,10,7.6,344
2006,12,11,5.2,345
2006,12,12,5.1,346
2006,12,13,8.8,347
2006,12,14,7.2,348
2006,12,15,8,349
2006,12,16,11.2,350
2006,12,17,9.5,351
2006,12,18,8.6,352
2006,12,19,4.8,353
2006,12,20,4.5,354
2006,12,21,4.6,355
2006,12,22,3.8,356
2006,12,23,3.4,357
2006,12,24,3.6,358
2006,12,25,2.4,359
2006,12,26,3.8,360
2006,12,27,4.1,361
2006,12,28,4.1,362
2006,12,29,6.6,363
2006,12,30,10,364
2006,12,31,11.6,365
2007,1,1,12.2,1
2007,1,2,11.5,2
2007,1,3,9.9,3
2007,1,4,9.3,4
2007,1,5,12,5
2007,1,6,8.2,6
2007,1,7,9.9,7
2007,1,8,11.2,8
2007,1,9,12.8,9
2007,1,10,11.2,10
2007,1,11,12.1,11
2007,1,12,15.2,12
2007,1,13,10.6,13
2007,1,14,10.3,14
2007,1,15,9.4,15
2007,1,16,11.6,16
2007,1,17,11.4,17
2007,1,18,11,18
2007,1,19,15.2,19
2007,1,20,11.8,20
2007,1,21,12.4,21
2007,1,22,9,22
2007,1,23,5.8,23
2007,1,24,3.8,24
2007,1,25,0.5,25
2007,1,26,1.6,26
2007,1,27,3.2,27
2007,1,28,5.8,28
2007,1,29,4.4,29
2007,1,30,5.7,30
2007,1,31,7.4,31
2007,2,1,5.8,32
2007,2,2,7.8,33
2007,2,3,8,34
2007,2,4,7.5,35
2007,2,5,7.7,36
2007,2,6,10.2,37
2007,2,7,8.9,38
2007,2,8,8,39
2007,2,9,8.6,40
2007,2,10,9.7,41
2007,2,11,13.4,42
2007,2,12,11.1,43
2007,2,13,11.2,44
2007,2,14,7.8,45
2007,2,15,14,46
2007,2,16,8.8,47
2007,2,17,11.2,48
2007,2,18,9,49
2007,2,19,9.6,50
2007,2,20,9.2,51
2007,2,21,9,52
2007,2,22,9.1,53
2007,2,23,10.5,54
2007,2,24,12.7,55
2007,2,25,11.8,56
2007,2,26,11.5,57
2007,2,27,12.8,58
2007,2,28,15.4,59
2007,3,1,12.5,60
2007,3,2,15.4,61
2007,3,3,17,62
2007,3,4,13.7,63
2007,3,5,15.2,64
2007,3,6,10.3,65
2007,3,7,11.3,66
2007,3,8,13.2,67
2007,3,9,12.8,68
2007,3,10,13,69
2007,3,11,10.9,70
2007,3,12,9.8,71
2007,3,13,11.2,72
2007,3,14,14.9,73
2007,3,15,12.6,74
2007,3,16,13.3,75
2007,3,17,13.9,76
2007,3,18,11.8,77
2007,3,19,10.2,78
2007,3,20,8.2,79
2007,3,21,8.9,80
2007,3,22,7.6,81
2007,3,23,9.9,82
2007,3,24,10,83
2007,3,25,9,84
2007,3,26,8.4,85
2007,3,27,9.9,86
2007,3,28,11.1,87
2007,3,29,13.5,88
2007,3,30,12.6,89
2007,3,31,5.8,90
2007,4,1,11.4,91
2007,4,2,13.2,92
2007,4,3,13.7,93
2007,4,4,12.2,94
2007,4,5,13.8,95
2007,4,6,13.1,96
2007,4,7,12.2,97
2007,4,8,11.8,98
2007,4,9,12.8,99
2007,4,10,13.2,100
2007,4,11,14,101
2007,4,12,14.3,102
2007,4,13,14.8,103
2007,4,14,17,104
2007,4,15,16.5,105
2007,4,16,20,106
2007,4,17,18.9,107
2007,4,18,19.8,108
2007,4,19,16.7,109
2007,4,20,16.8,110
2007,4,21,15.8,111
2007,4,22,17.2,112
2007,4,23,17.9,113
2007,4,24,18,114
2007,4,25,17,115
2007,4,26,16.9,116
2007,4,27,18.4,117
2007,4,28,17.5,118
2007,4,29,17,119
2007,4,30,17.9,120
2007,5,1,16.6,121
2007,5,2,13.8,122
2007,5,3,11.3,123
2007,5,4,14.2,124
2007,5,5,17.8,125
2007,5,6,19.7,126
2007,5,7,19.4,127
2007,5,8,20.8,128
2007,5,9,21.2,129
2007,5,10,19,130
2007,5,11,20.7,131
2007,5,12,20.6,132
2007,5,13,16.7,133
2007,5,14,15.9,134
2007,5,15,17.4,135
2007,5,16,17.2,136
2007,5,17,19.7,137
2007,5,18,22.8,138
2007,5,19,19.2,139
2007,5,20,18.3,140
2007,5,21,18.6,141
2007,5,22,21.2,142
2007,5,23,24.6,143
2007,5,24,22.7,144
2007,5,25,21,145
2007,5,26,21,146
2007,5,27,18.6,147
2007,5,28,15.6,148
2007,5,29,16.7,149
2007,5,30,14.9,150
2007,5,31,16.8,151
2007,6,1,17.8,152
2007,6,2,19.6,153
2007,6,3,20.7,154
2007,6,4,20.8,155
2007,6,5,21.9,156
2007,6,6,20.3,157
2007,6,7,20,158
2007,6,8,19.9,159
2007,6,9,22,160
2007,6,10,21.1,161
2007,6,11,22.2,162
2007,6,12,22.8,163
2007,6,13,22.3,164
2007,6,14,22.5,165
2007,6,15,20.4,166
2007,6,16,21.9,167
2007,6,17,20.4,168
2007,6,18,22.2,169
2007,6,19,23.7,170
2007,6,20,23.4,171
2007,6,21,24.3,172
2007,6,22,23.1,173
2007,6,23,22.7,174
2007,6,24,21,175
2007,6,25,22,176
2007,6,26,20.2,177
2007,6,27,19.8,178
2007,6,28,18.8,179
2007,6,29,20,180
2007,6,30,21.3,181
2007,7,1,20.9,182
2007,7,2,23.2,183
2007,7,3,20,184
2007,7,4,22.8,185
2007,7,5,21.6,186
2007,7,6,24.2,187
2007,7,7,25.3,188
2007,7,8,21,189
2007,7,9,22.2,190
2007,7,10,20,191
2007,7,11,20.9,192
2007,7,12,20.8,193
2007,7,13,20.2,194
2007,7,14,20.3,195
2007,7,15,20.4,196
2007,7,16,21.6,197
2007,7,17,24.2,198
2007,7,18,25.9,199
2007,7,19,22.5,200
2007,7,20,25.9,201
2007,7,21,24.2,202
2007,7,22,21.9,203
2007,7,23,22.8,204
2007,7,24,24.3,205
2007,7,25,23.1,206
2007,7,26,23.4,207
2007,7,27,24.9,208
2007,7,28,27.6,209
2007,7,29,28.6,210
2007,7,30,27.6,211
2007,7,31,22.8,212
2007,8,1,20.2,213
2007,8,2,23.2,214
2007,8,3,23.7,215
2007,8,4,24.7,216
2007,8,5,21.3,217
2007,8,6,23.4,218
2007,8,7,23.9,219
2007,8,8,23.3,220
2007,8,9,21.2,221
2007,8,10,22.1,222
2007,8,11,21.4,223
2007,8,12,21.8,224
2007,8,13,24.2,225
2007,8,14,22.3,226
2007,8,15,24.4,227
2007,8,16,25,228
2007,8,17,23.3,229
2007,8,18,21.4,230
2007,8,19,21.7,231
2007,8,20,20.8,232
2007,8,21,18.8,233
2007,8,22,17.8,234
2007,8,23,18,235
2007,8,24,20.3,236
2007,8,25,23.3,237
2007,8,26,26.9,238
2007,8,27,26.2,239
2007,8,28,24.2,240
2007,8,29,25.3,241
2007,8,30,23.8,242
2007,8,31,23.2,243
2007,9,1,23.2,244
2007,9,2,21.2,245
2007,9,3,23.6,246
2007,9,4,22.8,247
2007,9,5,20.7,248
2007,9,6,19.2,249
2007,9,7,21.9,250
2007,9,8,21.1,251
2007,9,9,20.6,252
2007,9,10,21,253
2007,9,11,22.7,254
2007,9,12,21.4,255
2007,9,13,21,256
2007,9,14,22.2,257
2007,9,15,23,258
2007,9,16,19.6,259
2007,9,17,21,260
2007,9,18,21,261
2007,9,19,17.8,262
2007,9,20,16.6,263
2007,9,21,17.4,264
2007,9,22,20,265
2007,9,23,19.3,266
2007,9,24,20,267
2007,9,25,21.3,268
2007,9,26,17.4,269
2007,9,27,13.3,270
2007,9,28,16.5,271
2007,9,29,15.2,272
2007,9,30,18,273
2007,10,1,19.8,274
2007,10,2,20.2,275
2007,10,3,18,276
2007,10,4,20,277
2007,10,5,20,278
2007,10,6,21.1,279
2007,10,7,20.2,280
2007,10,8,18.5,281
2007,10,9,18.8,282
2007,10,10,15.8,283
2007,10,11,16.4,284
2007,10,12,15.8,285
2007,10,13,16.8,286
2007,10,14,16.2,287
2007,10,15,16.4,288
2007,10,16,16.4,289
2007,10,17,17.8,290
2007,10,18,16.9,291
2007,10,19,12.4,292
2007,10,20,11.4,293
2007,10,21,10.1,294
2007,10,22,10.2,295
2007,10,23,10.8,296
2007,10,24,10.4,297
2007,10,25,12.2,298
2007,10,26,10.6,299
2007,10,27,13.7,300
2007,10,28,12.8,301
2007,10,29,12.1,302
2007,10,30,14.8,303
2007,10,31,12.2,304
2007,11,1,12,305
2007,11,2,11,306
2007,11,3,11.5,307
2007,11,4,13.1,308
2007,11,5,12.2,309
2007,11,6,11.3,310
2007,11,7,11.2,311
2007,11,8,11.1,312
2007,11,9,12.8,313
2007,11,10,9,314
2007,11,11,11.8,315
2007,11,12,13.2,316
2007,11,13,8.8,317
2007,11,14,12,318
2007,11,15,5.6,319
2007,11,16,4.1,320
2007,11,17,3.1,321
2007,11,18,2.6,322
2007,11,19,6.6,323
2007,11,20,13.6,324
2007,11,21,14.9,325
2007,11,22,15.2,326
2007,11,23,12.8,327
2007,11,24,11,328
2007,11,25,9,329
2007,11,26,9.6,330
2007,11,27,9.2,331
2007,11,28,7.5,332
2007,11,29,6.1,333
2007,11,30,10.2,334
2007,12,1,7.8,335
2007,12,2,10,336
2007,12,3,13.2,337
2007,12,4,14.8,338
2007,12,5,9.4,339
2007,12,6,12.6,340
2007,12,7,15,341
2007,12,8,11.8,342
2007,12,9,11.4,343
2007,12,10,10.5,344
2007,12,11,10.4,345
2007,12,12,8.1,346
2007,12,13,6.4,347
2007,12,14,4.8,348
2007,12,15,1.8,349
2007,12,16,2.6,350
2007,12,17,2.7,351
2007,12,18,3.5,352
2007,12,19,4.2,353
2007,12,20,3.8,354
2007,12,21,7.4,355
2007,12,22,8.4,356
2007,12,23,9.5,357
2007,12,24,6.8,358
2007,12,25,4.2,359
2007,12,26,5.2,360
2007,12,27,5.2,361
2007,12,28,4.7,362
2007,12,29,3.8,363
2007,12,30,9.3,364
2007,12,31,6,365
2008,1,1,4.9,1
2008,1,2,7.3,2
2008,1,3,8.3,3
2008,1,4,8.6,4
2008,1,5,9.8,5
2008,1,6,12,6
2008,1,7,13.5,7
2008,1,8,7,8
2008,1,9,7.2,9
2008,1,10,10.5,10
2008,1,11,11.6,11
2008,1,12,8.5,12
2008,1,13,5.2,13
2008,1,14,8.7,14
2008,1,15,7.3,15
2008,1,16,10.2,16
2008,1,17,11.1,17
2008,1,18,11.4,18
2008,1,19,13.6,19
2008,1,20,9.1,20
2008,1,21,7.6,21
2008,1,22,10.8,22
2008,1,23,8.6,23
2008,1,24,7.2,24
2008,1,25,9.3,25
2008,1,26,8.9,26
2008,1,27,7.2,27
2008,1,28,12,28
2008,1,29,7.8,29
2008,1,30,8.8,30
2008,1,31,7.5,31
2008,2,1,5.1,32
2008,2,2,9.1,33
2008,2,3,5,34
2008,2,4,9.4,35
2008,2,5,6.7,36
2008,2,6,9.7,37
2008,2,7,11.5,38
2008,2,8,9.4,39
2008,2,9,7.6,40
2008,2,10,7,41
2008,2,11,7.2,42
2008,2,12,7.6,43
2008,2,13,6.4,44
2008,2,14,6.8,45
2008,2,15,6,46
2008,2,16,7,47
2008,2,17,9.6,48
2008,2,18,9.3,49
2008,2,19,10.1,50
2008,2,20,8.9,51
2008,2,21,10.6,52
2008,2,22,10.4,53
2008,2,23,10.4,54
2008,2,24,10.4,55
2008,2,25,11.2,56
2008,2,26,11.8,57
2008,2,27,14.4,58
2008,2,28,12.8,59
2008,2,29,14.4,60
2008,3,1,15.4,61
2008,3,2,15.6,62
2008,3,3,13.6,63
2008,3,4,9.2,64
2008,3,5,8.4,65
2008,3,6,6.6,66
2008,3,7,8.2,67
2008,3,8,10.2,68
2008,3,9,6,69
2008,3,10,8,70
2008,3,11,12,71
2008,3,12,15.9,72
2008,3,13,13.8,73
2008,3,14,12.5,74
2008,3,15,11.4,75
2008,3,16,12.8,76
2008,3,17,14.6,77
2008,3,18,12.4,78
2008,3,19,9,79
2008,3,20,9,80
2008,3,21,9.4,81
2008,3,22,10.3,82
2008,3,23,7.4,83
2008,3,24,6.5,84
2008,3,25,11.8,85
2008,3,26,8.4,86
2008,3,27,11.6,87
2008,3,28,11.5,88
2008,3,29,13.2,89
2008,3,30,10.4,90
2008,3,31,11.9,91
2008,4,1,14.2,92
2008,4,2,16.6,93
2008,4,3,14.4,94
2008,4,4,14.4,95
2008,4,5,11.5,96
2008,4,6,13.4,97
2008,4,7,8.6,98
2008,4,8,8.5,99
2008,4,9,12.2,100
2008,4,10,14.6,101
2008,4,11,12.8,102
2008,4,12,12.2,103
2008,4,13,12.3,104
2008,4,14,12.9,105
2008,4,15,13.4,106
2008,4,16,10.8,107
2008,4,17,10.3,108
2008,4,18,8.8,109
2008,4,19,11,110
2008,4,20,13.8,111
2008,4,21,13.9,112
2008,4,22,15,113
2008,4,23,18.2,114
2008,4,24,18.1,115
2008,4,25,17.6,116
2008,4,26,16.4,117
2008,4,27,14.8,118
2008,4,28,14.6,119
2008,4,29,13.2,120
2008,4,30,15.2,121
2008,5,1,13.2,122
2008,5,2,14.6,123
2008,5,3,15.8,124
2008,5,4,15.4,125
2008,5,5,18,126
2008,5,6,17,127
2008,5,7,15.6,128
2008,5,8,15.4,129
2008,5,9,17.5,130
2008,5,10,18.3,131
2008,5,11,17.8,132
2008,5,12,16.9,133
2008,5,13,17,134
2008,5,14,17,135
2008,5,15,18.2,136
2008,5,16,17.8,137
2008,5,17,18.5,138
2008,5,18,18.9,139
2008,5,19,19.1,140
2008,5,20,19.8,141
2008,5,21,18.6,142
2008,5,22,16.2,143
2008,5,23,17.1,144
2008,5,24,18.8,145
2008,5,25,17.6,146
2008,5,26,18.3,147
2008,5,27,18.6,148
2008,5,28,17.6,149
2008,5,29,17.8,150
2008,5,30,18.4,151
2008,5,31,18.8,152
2008,6,1,18.2,153
2008,6,2,19.6,154
2008,6,3,19.5,155
2008,6,4,21.4,156
2008,6,5,19.2,157
2008,6,6,19.8,158
2008,6,7,18.6,159
2008,6,8,20,160
2008,6,9,19.6,161
2008,6,10,20.3,162
2008,6,11,21.2,163
2008,6,12,23,164
2008,6,13,21.8,165
2008,6,14,19.4,166
2008,6,15,17,167
2008,6,16,17.6,168
2008,6,17,20.4,169
2008,6,18,21.2,170
2008,6,19,19.8,171
2008,6,20,23.7,172
2008,6,21,24.7,173
2008,6,22,22.5,174
2008,6,23,22.1,175
2008,6,24,23.6,176
2008,6,25,24.9,177
2008,6,26,26.3,178
2008,6,27,29.4,179
2008,6,28,25.9,180
2008,6,29,26.6,181
2008,6,30,26.8,182
2008,7,1,24.2,183
2008,7,2,23.6,184
2008,7,3,23.8,185
2008,7,4,22,186
2008,7,5,22.9,187
2008,7,6,24.2,188
2008,7,7,23,189
2008,7,8,22.2,190
2008,7,9,22.1,191
2008,7,10,22.4,192
2008,7,11,23.2,193
2008,7,12,23.2,194
2008,7,13,21,195
2008,7,14,21.3,196
2008,7,15,23,197
2008,7,16,22,198
2008,7,17,25.8,199
2008,7,18,26,200
2008,7,19,22.8,201
2008,7,20,24.9,202
2008,7,21,24,203
2008,7,22,24,204
2008,7,23,23.6,205
2008,7,24,21.1,206
2008,7,25,22.7,207
2008,7,26,26.8,208
2008,7,27,25.2,209
2008,7,28,23.6,210
2008,7,29,24.8,211
2008,7,30,24.8,212
2008,7,31,23.8,213
2008,8,1,26,214
2008,8,2,26.4,215
2008,8,3,26.6,216
2008,8,4,27.2,217
2008,8,5,27.8,218
2008,8,6,26.8,219
2008,8,7,24.9,220
2008,8,8,25.2,221
2008,8,9,24.2,222
2008,8,10,22,223
2008,8,11,23.1,224
2008,8,12,23.8,225
2008,8,13,23.2,226
2008,8,14,21.3,227
2008,8,15,21.8,228
2008,8,16,20.2,229
2008,8,17,19.6,230
2008,8,18,20,231
2008,8,19,22.6,232
2008,8,20,24,233
2008,8,21,21,234
2008,8,22,22.2,235
2008,8,23,22.4,236
2008,8,24,19.8,237
2008,8,25,21.9,238
2008,8,26,23,239
2008,8,27,24.3,240
2008,8,28,24.7,241
2008,8,29,24.8,242
2008,8,30,21.7,243
2008,8,31,24,244
2008,9,1,25,245
2008,9,2,22,246
2008,9,3,23.8,247
2008,9,4,22.3,248
2008,9,5,22,249
2008,9,6,22.8,250
2008,9,7,19.9,251
2008,9,8,18.4,252
2008,9,9,19.7,253
2008,9,10,24.2,254
2008,9,11,22,255
2008,9,12,20.3,256
2008,9,13,18.4,257
2008,9,14,21.3,258
2008,9,15,16.6,259
2008,9,16,16.6,260
2008,9,17,14.5,261
2008,9,18,19.2,262
2008,9,19,21.6,263
2008,9,20,19.2,264
2008,9,21,16.8,265
2008,9,22,17.7,266
2008,9,23,16.2,267
2008,9,24,15.6,268
2008,9,25,15.8,269
2008,9,26,16,270
2008,9,27,15.8,271
2008,9,28,15.2,272
2008,9,29,15.6,273
2008,9,30,17.7,274
2008,10,1,17.8,275
2008,10,2,18.9,276
2008,10,3,15.7,277
2008,10,4,13.2,278
2008,10,5,10.8,279
2008,10,6,14.4,280
2008,10,7,16,281
2008,10,8,15.4,282
2008,10,9,16.8,283
2008,10,10,18.8,284
2008,10,11,18,285
2008,10,12,18.2,286
2008,10,13,17.6,287
2008,10,14,19.8,288
2008,10,15,19.2,289
2008,10,16,20,290
2008,10,17,17.8,291
2008,10,18,12.8,292
2008,10,19,15.4,293
2008,10,20,17.9,294
2008,10,21,18.1,295
2008,10,22,14.4,296
2008,10,23,13,297
2008,10,24,15.2,298
2008,10,25,16.8,299
2008,10,26,13.8,300
2008,10,27,12.5,301
2008,10,28,11.4,302
2008,10,29,10.6,303
2008,10,30,6.3,304
2008,10,31,11.3,305
2008,11,1,17.2,306
2008,11,2,16.8,307
2008,11,3,15.9,308
2008,11,4,13.4,309
2008,11,5,11.7,310
2008,11,6,11.7,311
2008,11,7,11.2,312
2008,11,8,11.6,313
2008,11,9,11.5,314
2008,11,10,14.4,315
2008,11,11,16.6,316
2008,11,12,12.2,317
2008,11,13,10.6,318
2008,11,14,10.8,319
2008,11,15,11,320
2008,11,16,10.3,321
2008,11,17,12,322
2008,11,18,10.1,323
2008,11,19,10.3,324
2008,11,20,9.6,325
2008,11,21,11.6,326
2008,11,22,11.3,327
2008,11,23,7.8,328
2008,11,24,8.4,329
2008,11,25,7,330
2008,11,26,5.2,331
2008,11,27,5.3,332
2008,11,28,6.4,333
2008,11,29,6,334
2008,11,30,7.6,335
2008,12,1,7.8,336
2008,12,2,7.4,337
2008,12,3,4.2,338
2008,12,4,6.3,339
2008,12,5,9.8,340
2008,12,6,10.2,341
2008,12,7,7,342
2008,12,8,8.6,343
2008,12,9,7,344
2008,12,10,6.3,345
2008,12,11,6.1,346
2008,12,12,5.8,347
2008,12,13,4,348
2008,12,14,6.1,349
2008,12,15,6,350
2008,12,16,6.2,351
2008,12,17,6.7,352
2008,12,18,6.4,353
2008,12,19,10,354
2008,12,20,8.7,355
2008,12,21,11.6,356
2008,12,22,9.8,357
2008,12,23,8.8,358
2008,12,24,6.7,359
2008,12,25,4.4,360
2008,12,26,5.2,361
2008,12,27,6.4,362
2008,12,28,4.2,363
2008,12,29,7,364
2008,12,30,8.5,365
2008,12,31,12.6,366
2009,1,1,9.9,1
2009,1,2,6.1,2
2009,1,3,3.6,3
2009,1,4,3.5,4
2009,1,5,1.8,5
2009,1,6,1.6,6
2009,1,7,0.2,7
2009,1,8,2,8
2009,1,9,5,9
2009,1,10,7.2,10
2009,1,11,5.2,11
2009,1,12,4.1,12
2009,1,13,5.7,13
2009,1,14,7.7,14
2009,1,15,4.6,15
2009,1,16,7.5,16
2009,1,17,7.9,17
2009,1,18,7.2,18
2009,1,19,9.9,19
2009,1,20,8.4,20
2009,1,21,7,21
2009,1,22,3.3,22
2009,1,23,9,23
2009,1,24,9,24
2009,1,25,5.9,25
2009,1,26,6.1,26
2009,1,27,7.2,27
2009,1,28,6.7,28
2009,1,29,5.6,29
2009,1,30,4.7,30
2009,1,31,6.4,31
2009,2,1,8.4,32
2009,2,2,10.1,33
2009,2,3,8.4,34
2009,2,4,7.8,35
2009,2,5,10.4,36
2009,2,6,11.5,37
2009,2,7,8.2,38
2009,2,8,7.1,39
2009,2,9,6.2,40
2009,2,10,10,41
2009,2,11,8.6,42
2009,2,12,5.1,43
2009,2,13,4.6,44
2009,2,14,4.4,45
2009,2,15,3.2,46
2009,2,16,4.8,47
2009,2,17,7.2,48
2009,2,18,12,49
2009,2,19,6.8,50
2009,2,20,5.9,51
2009,2,21,9.2,52
2009,2,22,7.9,53
2009,2,23,10.4,54
2009,2,24,10.4,55
2009,2,25,9.4,56
2009,2,26,7,57
2009,2,27,11.8,58
2009,2,28,10.2,59
2009,3,1,11.2,60
2009,3,2,11.9,61
2009,3,3,9.2,62
2009,3,4,7,63
2009,3,5,8.9,64
2009,3,6,10.6,65
2009,3,7,10.6,66
2009,3,8,11.2,67
2009,3,9,12.8,68
2009,3,10,9.5,69
2009,3,11,14.4,70
2009,3,12,11,71
2009,3,13,11.6,72
2009,3,14,10.4,73
2009,3,15,14.4,74
2009,3,16,15.1,75
2009,3,17,11.8,76
2009,3,18,13,77
2009,3,19,12.2,78
2009,3,20,12.9,79
2009,3,21,8.6,80
2009,3,22,10.6,81
2009,3,23,13.2,82
2009,3,24,12.2,83
2009,3,25,10.5,84
2009,3,26,14.8,85
2009,3,27,14.6,86
2009,3,28,11.2,87
2009,3,29,11.4,88
2009,3,30,10.8,89
2009,3,31,15.2,90
2009,4,1,13.4,91
2009,4,2,13.3,92
2009,4,3,13.2,93
2009,4,4,12.4,94
2009,4,5,15.7,95
2009,4,6,12.2,96
2009,4,7,13.4,97
2009,4,8,14.4,98
2009,4,9,13.2,99
2009,4,10,15,100
2009,4,11,12.4,101
2009,4,12,11.7,102
2009,4,13,17.4,103
2009,4,14,13.8,104
2009,4,15,14.9,105
2009,4,16,13.4,106
2009,4,17,12.5,107
2009,4,18,12.8,108
2009,4,19,14.2,109
2009,4,20,15.6,110
2009,4,21,16.2,111
2009,4,22,18.8,112
2009,4,23,18.2,113
2009,4,24,14.2,114
2009,4,25,15.6,115
2009,4,26,13.6,116
2009,4,27,13.6,117
2009,4,28,14.8,118
2009,4,29,14.4,119
2009,4,30,15.4,120
2009,5,1,17.9,121
2009,5,2,20,122
2009,5,3,19.6,123
2009,5,4,18.2,124
2009,5,5,17.4,125
2009,5,6,20,126
2009,5,7,17,127
2009,5,8,18,128
2009,5,9,16.5,129
2009,5,10,16.5,130
2009,5,11,17.1,131
2009,5,12,19,132
2009,5,13,18.3,133
2009,5,14,16.8,134
2009,5,15,17.6,135
2009,5,16,14.6,136
2009,5,17,15.9,137
2009,5,18,18.9,138
2009,5,19,18.6,139
2009,5,20,17.8,140
2009,5,21,19.1,141
2009,5,22,20.6,142
2009,5,23,21.8,143
2009,5,24,22.2,144
2009,5,25,20.6,145
2009,5,26,21.7,146
2009,5,27,20.7,147
2009,5,28,22.6,148
2009,5,29,23.6,149
2009,5,30,19.8,150
2009,5,31,19,151
2009,6,1,20.2,152
2009,6,2,22.8,153
2009,6,3,25.2,154
2009,6,4,22,155
2009,6,5,20,156
2009,6,6,18,157
2009,6,7,19.4,158
2009,6,8,18,159
2009,6,9,20.2,160
2009,6,10,20,161
2009,6,11,24,162
2009,6,12,21.9,163
2009,6,13,24.8,164
2009,6,14,22,165
2009,6,15,22,166
2009,6,16,26.6,167
2009,6,17,25.2,168
2009,6,18,24.9,169
2009,6,19,26,170
2009,6,20,23.1,171
2009,6,21,21.8,172
2009,6,22,21.2,173
2009,6,23,21.4,174
2009,6,24,20.4,175
2009,6,25,22,176
2009,6,26,25.6,177
2009,6,27,23,178
2009,6,28,23.2,179
2009,6,29,26,180
2009,6,30,28.1,181
2009,7,1,27.8,182
2009,7,2,26.4,183
2009,7,3,26.7,184
2009,7,4,27.2,185
2009,7,5,25.8,186
2009,7,6,26.2,187
2009,7,7,25.5,188
2009,7,8,23.4,189
2009,7,9,23,190
2009,7,10,24,191
2009,7,11,23.3,192
2009,7,12,21,193
2009,7,13,23.7,194
2009,7,14,25.2,195
2009,7,15,25.7,196
2009,7,16,25.8,197
2009,7,17,23.8,198
2009,7,18,21.7,199
2009,7,19,21.6,200
2009,7,20,22.3,201
2009,7,21,23.4,202
2009,7,22,24,203
2009,7,23,24,204
2009,7,24,26.2,205
2009,7,25,25.2,206
2009,7,26,23,207
2009,7,27,23.6,208
2009,7,28,25.3,209
2009,7,29,22.6,210
2009,7,30,28.5,211
2009,7,31,23.8,212
2009,8,1,21.7,213
2009,8,2,24.2,214
2009,8,3,23.8,215
2009,8,4,24.2,216
2009,8,5,23.7,217
2009,8,6,22.8,218
2009,8,7,27.4,219
2009,8,8,27.6,220
2009,8,9,24.6,221
2009,8,10,24.6,222
2009,8,11,26.8,223
2009,8,12,26.1,224
2009,8,13,27.8,225
2009,8,14,29,226
2009,8,15,24.6,227
2009,8,16,24.4,228
2009,8,17,25,229
2009,8,18,27.3,230
2009,8,19,26,231
2009,8,20,25.2,232
2009,8,21,25.9,233
2009,8,22,27,234
2009,8,23,25.4,235
2009,8,24,24.3,236
2009,8,25,25.2,237
2009,8,26,25.3,238
2009,8,27,24.7,239
2009,8,28,26.5,240
2009,8,29,24.8,241
2009,8,30,21.4,242
2009,8,31,21.9,243
2009,9,1,23.8,244
2009,9,2,24,245
2009,9,3,26.6,246
2009,9,4,23.5,247
2009,9,5,20.8,248
2009,9,6,22.8,249
2009,9,7,19.6,250
2009,9,8,19.6,251
2009,9,9,19.5,252
2009,9,10,21.4,253
2009,9,11,23.2,254
2009,9,12,22.2,255
2009,9,13,22.1,256
2009,9,14,20.8,257
2009,9,15,16.2,258
2009,9,16,16.2,259
2009,9,17,17.4,260
2009,9,18,20,261
2009,9,19,20.5,262
2009,9,20,19.4,263
2009,9,21,22.1,264
2009,9,22,22.5,265
2009,9,23,22.8,266
2009,9,24,23.8,267
2009,9,25,22.1,268
2009,9,26,20.4,269
2009,9,27,21.6,270
2009,9,28,21.1,271
2009,9,29,21.8,272
2009,9,30,19.2,273
2009,10,1,19.8,274
2009,10,2,20.6,275
2009,10,3,17.7,276
2009,10,4,17,277
2009,10,5,18.4,278
2009,10,6,22.4,279
2009,10,7,22.1,280
2009,10,8,21.9,281
2009,10,9,19.4,282
2009,10,10,21.8,283
2009,10,11,20.6,284
2009,10,12,20.3,285
2009,10,13,17,286
2009,10,14,15.5,287
2009,10,15,11,288
2009,10,16,11,289
2009,10,17,13.8,290
2009,10,18,10.9,291
2009,10,19,12,292
2009,10,20,16,293
2009,10,21,15.5,294
2009,10,22,13.8,295
2009,10,23,15.4,296
2009,10,24,17.1,297
2009,10,25,19.8,298
2009,10,26,15.2,299
2009,10,27,15.4,300
2009,10,28,13.2,301
2009,10,29,12.9,302
2009,10,30,14.4,303
2009,10,31,14.5,304
2009,11,1,15,305
2009,11,2,14.8,306
2009,11,3,14.1,307
2009,11,4,15,308
2009,11,5,11.8,309
2009,11,6,11.4,310
2009,11,7,9.6,311
2009,11,8,10.6,312
2009,11,9,10.5,313
2009,11,10,10.8,314
2009,11,11,8.6,315
2009,11,12,10.3,316
2009,11,13,12.1,317
2009,11,14,15.8,318
2009,11,15,14.9,319
2009,11,16,16.6,320
2009,11,17,15.9,321
2009,11,18,14.8,322
2009,11,19,13.6,323
2009,11,20,14.4,324
2009,11,21,14.1,325
2009,11,22,16.2,326
2009,11,23,13.4,327
2009,11,24,15.8,328
2009,11,25,10.9,329
2009,11,26,13.6,330
2009,11,27,12.2,331
2009,11,28,11.4,332
2009,11,29,13.5,333
2009,11,30,8.9,334
2009,12,1,10.2,335
2009,12,2,6.8,336
2009,12,3,9.6,337
2009,12,4,10,338
2009,12,5,7.2,339
2009,12,6,9.8,340
2009,12,7,13.2,341
2009,12,8,13.4,342
2009,12,9,10.8,343
2009,12,10,10.8,344
2009,12,11,10.2,345
2009,12,12,9,346
2009,12,13,3.4,347
2009,12,14,5.4,348
2009,12,15,3.3,349
2009,12,16,-0.8,350
2009,12,17,0.6,351
2009,12,18,2.5,352
2009,12,19,-0.2,353
2009,12,20,1.1,354
2009,12,21,4,355
2009,12,22,10,356
2009,12,23,10.2,357
2009,12,24,11.9,358
2009,12,25,10.6,359
2009,12,26,4.8,360
2009,12,27,8.4,361
2009,12,28,8.1,362
2009,12,29,9.4,363
2009,12,30,12.6,364
2009,12,31,9.6,365
2010,1,1,9.9,1
2010,1,2,4.3,2
2010,1,3,0.7,3
2010,1,4,3.4,4
2010,1,5,5.6,5
2010,1,6,4,6
2010,1,7,0.5,7
2010,1,8,1.4,8
2010,1,9,1,9
2010,1,10,1.8,10
2010,1,11,0.8,11
2010,1,12,-0.7,12
2010,1,13,7,13
2010,1,14,6.6,14
2010,1,15,8.2,15
2010,1,16,4.5,16
2010,1,17,10,17
2010,1,18,8,18
2010,1,19,5.1,19
2010,1,20,6.6,20
2010,1,21,8.6,21
2010,1,22,5.3,22
2010,1,23,5.2,23
2010,1,24,6.2,24
2010,1,25,8.6,25
2010,1,26,7.1,26
2010,1,27,4.8,27
2010,1,28,3.6,28
2010,1,29,7.6,29
2010,1,30,7.2,30
2010,1,31,2.6,31
2010,2,1,2,32
2010,2,2,5.3,33
2010,2,3,3.9,34
2010,2,4,6,35
2010,2,5,11,36
2010,2,6,8.5,37
2010,2,7,9.2,38
2010,2,8,6.1,39
2010,2,9,5.6,40
2010,2,10,4.6,41
2010,2,11,1.2,42
2010,2,12,2.2,43
2010,2,13,0.6,44
2010,2,14,3.3,45
2010,2,15,1.3,46
2010,2,16,5.4,47
2010,2,17,8.5,48
2010,2,18,9.3,49
2010,2,19,10.3,50
2010,2,20,5.9,51
2010,2,21,6.4,52
2010,2,22,10.1,53
2010,2,23,12,54
2010,2,24,12.4,55
2010,2,25,11.3,56
2010,2,26,11.6,57
2010,2,27,8.2,58
2010,2,28,14.9,59
2010,3,1,9.6,60
2010,3,2,9.2,61
2010,3,3,8,62
2010,3,4,11.4,63
2010,3,5,6,64
2010,3,6,5.3,65
2010,3,7,3.8,66
2010,3,8,2,67
2010,3,9,1.4,68
2010,3,10,3.9,69
2010,3,11,2.6,70
2010,3,12,6.1,71
2010,3,13,7,72
2010,3,14,8.2,73
2010,3,15,8.8,74
2010,3,16,11.2,75
2010,3,17,8.2,76
2010,3,18,10.2,77
2010,3,19,12.6,78
2010,3,20,11.6,79
2010,3,21,14.9,80
2010,3,22,14,81
2010,3,23,14,82
2010,3,24,13.6,83
2010,3,25,13.3,84
2010,3,26,16,85
2010,3,27,12.2,86
2010,3,28,14.7,87
2010,3,29,12.5,88
2010,3,30,11,89
2010,3,31,11.8,90
2010,4,1,11.4,91
2010,4,2,9.2,92
2010,4,3,11.7,93
2010,4,4,13.1,94
2010,4,5,12.4,95
2010,4,6,10.6,96
2010,4,7,11.8,97
2010,4,8,12.5,98
2010,4,9,14.2,99
2010,4,10,15,100
2010,4,11,15.1,101
2010,4,12,10.8,102
2010,4,13,10,103
2010,4,14,11.1,104
2010,4,15,11.2,105
2010,4,16,14.3,106
2010,4,17,12.7,107
2010,4,18,12.5,108
2010,4,19,13.2,109
2010,4,20,16.2,110
2010,4,21,15.8,111
2010,4,22,15,112
2010,4,23,15.9,113
2010,4,24,17,114
2010,4,25,17,115
2010,4,26,19.9,116
2010,4,27,20,117
2010,4,28,16.6,118
2010,4,29,16,119
2010,4,30,16.2,120
2010,5,1,17.2,121
2010,5,2,18,122
2010,5,3,16.1,123
2010,5,4,11.6,124
2010,5,5,12.6,125
2010,5,6,11.6,126
2010,5,7,11.7,127
2010,5,8,14.4,128
2010,5,9,15.3,129
2010,5,10,16.4,130
2010,5,11,17.4,131
2010,5,12,16.2,132
2010,5,13,15.6,133
2010,5,14,14,134
2010,5,15,14,135
2010,5,16,15.9,136
2010,5,17,17.7,137
2010,5,18,18.5,138
2010,5,19,19,139
2010,5,20,18.4,140
2010,5,21,20.8,141
2010,5,22,19.4,142
2010,5,23,18.4,143
2010,5,24,17.8,144
2010,5,25,17.6,145
2010,5,26,18.4,146
2010,5,27,20.8,147
2010,5,28,22.2,148
2010,5,29,22.3,149
2010,5,30,22,150
2010,5,31,22.2,151
2010,6,1,21,152
2010,6,2,22.2,153
2010,6,3,22.6,154
2010,6,4,20.6,155
2010,6,5,21.2,156
2010,6,6,21.8,157
2010,6,7,20.6,158
2010,6,8,20.6,159
2010,6,9,20.8,160
2010,6,10,20,161
2010,6,11,19.8,162
2010,6,12,17.6,163
2010,6,13,20.4,164
2010,6,14,20.9,165
2010,6,15,19,166
2010,6,16,19.4,167
2010,6,17,18.9,168
2010,6,18,22.2,169
2010,6,19,21.7,170
2010,6,20,16.6,171
2010,6,21,19.8,172
2010,6,22,20.4,173
2010,6,23,20.8,174
2010,6,24,20.9,175
2010,6,25,22.1,176
2010,6,26,21.6,177
2010,6,27,22.7,178
2010,6,28,25.9,179
2010,6,29,27.8,180
2010,6,30,28.2,181
2010,7,1,25.4,182
2010,7,2,23.8,183
2010,7,3,24,184
2010,7,4,28.6,185
2010,7,5,30.2,186
2010,7,6,28.4,187
2010,7,7,25.7,188
2010,7,8,25,189
2010,7,9,24.5,190
2010,7,10,25,191
2010,7,11,25.6,192
2010,7,12,25,193
2010,7,13,25.6,194
2010,7,14,26.2,195
2010,7,15,27.6,196
2010,7,16,25.4,197
2010,7,17,28.6,198
2010,7,18,25.2,199
2010,7,19,25,200
2010,7,20,24.3,201
2010,7,21,25,202
2010,7,22,26,203
2010,7,23,24.3,204
2010,7,24,24.8,205
2010,7,25,25,206
2010,7,26,25.4,207
2010,7,27,26.9,208
2010,7,28,24.2,209
2010,7,29,27.6,210
2010,7,30,24.8,211
2010,7,31,24.2,212
2010,8,1,22.2,213
2010,8,2,22.4,214
2010,8,3,25.2,215
2010,8,4,25.6,216
2010,8,5,24.6,217
2010,8,6,24.3,218
2010,8,7,23.6,219
2010,8,8,23,220
2010,8,9,23.5,221
2010,8,10,24.5,222
2010,8,11,24.7,223
2010,8,12,27.7,224
2010,8,13,23.8,225
2010,8,14,23,226
2010,8,15,22.5,227
2010,8,16,22.7,228
2010,8,17,22.6,229
2010,8,18,21.2,230
2010,8,19,23,231
2010,8,20,24.4,232
2010,8,21,27.2,233
2010,8,22,25.5,234
2010,8,23,25.4,235
2010,8,24,28.4,236
2010,8,25,23.4,237
2010,8,26,24.8,238
2010,8,27,27.8,239
2010,8,28,26.2,240
2010,8,29,22.6,241
2010,8,30,22.4,242
2010,8,31,22.9,243
2010,9,1,18.8,244
2010,9,2,19.8,245
2010,9,3,20.2,246
2010,9,4,21.8,247
2010,9,5,22.9,248
2010,9,6,20.1,249
2010,9,7,21.2,250
2010,9,8,20.9,251
2010,9,9,21.5,252
2010,9,10,22.2,253
2010,9,11,20.5,254
2010,9,12,23.1,255
2010,9,13,22.5,256
2010,9,14,21.4,257
2010,9,15,19.4,258
2010,9,16,21.6,259
2010,9,17,19.8,260
2010,9,18,19.2,261
2010,9,19,17.6,262
2010,9,20,16.2,263
2010,9,21,19.2,264
2010,9,22,18.8,265
2010,9,23,18.3,266
2010,9,24,19.7,267
2010,9,25,18.6,268
2010,9,26,14.8,269
2010,9,27,14.8,270
2010,9,28,14.6,271
2010,9,29,15,272
2010,9,30,17.2,273
2010,10,1,16.8,274
2010,10,2,15.8,275
2010,10,3,19.4,276
2010,10,4,21.8,277
2010,10,5,18.6,278
2010,10,6,17.5,279
2010,10,7,19,280
2010,10,8,19.8,281
2010,10,9,17.9,282
2010,10,10,15.8,283
2010,10,11,15.2,284
2010,10,12,18,285
2010,10,13,17.2,286
2010,10,14,15.2,287
2010,10,15,14,288
2010,10,16,11.6,289
2010,10,17,12.7,290
2010,10,18,13,291
2010,10,19,13.6,292
2010,10,20,15.6,293
2010,10,21,11.6,294
2010,10,22,12.2,295
2010,10,23,14.2,296
2010,10,24,14,297
2010,10,25,11.6,298
2010,10,26,9.8,299
2010,10,27,9.2,300
2010,10,28,10.9,301
2010,10,29,10.9,302
2010,10,30,15.3,303
2010,10,31,15.7,304
2010,11,1,13.9,305
2010,11,2,16.2,306
2010,11,3,14.9,307
2010,11,4,17.3,308
2010,11,5,14.6,309
2010,11,6,13,310
2010,11,7,13.7,311
2010,11,8,9.4,312
2010,11,9,10.6,313
2010,11,10,11.7,314
2010,11,11,11,315
2010,11,12,16,316
2010,11,13,13.6,317
2010,11,14,16.4,318
2010,11,15,12.4,319
2010,11,16,11.1,320
2010,11,17,8.8,321
2010,11,18,11.8,322
2010,11,19,10.6,323
2010,11,20,11.5,324
2010,11,21,10.5,325
2010,11,22,10.4,326
2010,11,23,9.6,327
2010,11,24,7.2,328
2010,11,25,6.6,329
2010,11,26,5.1,330
2010,11,27,0.7,331
2010,11,28,6.2,332
2010,11,29,4.3,333
2010,11,30,4.8,334
2010,12,1,7.4,335
2010,12,2,2.4,336
2010,12,3,3.4,337
2010,12,4,1.6,338
2010,12,5,5.8,339
2010,12,6,11.1,340
2010,12,7,13,341
2010,12,8,15.6,342
2010,12,9,8.9,343
2010,12,10,6.7,344
2010,12,11,7.4,345
2010,12,12,6,346
2010,12,13,7,347
2010,12,14,3,348
2010,12,15,0.5,349
2010,12,16,3.1,350
2010,12,17,6.5,351
2010,12,18,0.7,352
2010,12,19,3.1,353
2010,12,20,7.2,354
2010,12,21,9.7,355
2010,12,22,11.9,356
2010,12,23,12.6,357
2010,12,24,6,358
2010,12,25,4,359
2010,12,26,2.8,360
2010,12,27,1.7,361
2010,12,28,6.8,362
2010,12,29,4.6,363
2010,12,30,8.8,364
2010,12,31,9.6,365
2011,1,1,7.6,1
2011,1,2,5,2
2011,1,3,3,3
2011,1,4,2.1,4
2011,1,5,3.5,5
2011,1,6,8.7,6
2011,1,7,11.2,7
2011,1,8,12.6,8
2011,1,9,12.4,9
2011,1,10,8.2,10
2011,1,11,6,11
2011,1,12,10.2,12
2011,1,13,12.8,13
2011,1,14,9.4,14
2011,1,15,11.8,15
2011,1,16,6.8,16
2011,1,17,11.5,17
2011,1,18,9,18
2011,1,19,9,19
2011,1,20,5,20
2011,1,21,4.3,21
2011,1,22,2.1,22
2011,1,23,0.9,23
2011,1,24,2.2,24
2011,1,25,4.6,25
2011,1,26,3,26
2011,1,27,5.3,27
2011,1,28,6.5,28
2011,1,29,4,29
2011,1,30,4.8,30
2011,1,31,4.3,31
2011,2,1,3.1,32
2011,2,2,3.8,33
2011,2,3,4.8,34
2011,2,4,11.3,35
2011,2,5,9.8,36
2011,2,6,7.6,37
2011,2,7,7.2,38
2011,2,8,8.6,39
2011,2,9,6.3,40
2011,2,10,4.2,41
2011,2,11,8.1,42
2011,2,12,10,43
2011,2,13,7,44
2011,2,14,11.8,45
2011,2,15,9.9,46
2011,2,16,10.2,47
2011,2,17,9,48
2011,2,18,10.5,49
2011,2,19,6.9,50
2011,2,20,11.7,51
2011,2,21,9.7,52
2011,2,22,11.2,53
2011,2,23,8.2,54
2011,2,24,12,55
2011,2,25,12.7,56
2011,2,26,12,57
2011,2,27,10.9,58
2011,2,28,8.8,59
2011,3,1,9,60
2011,3,2,7.8,61
2011,3,3,8.6,62
2011,3,4,9.4,63
2011,3,5,8,64
2011,3,6,8.8,65
2011,3,7,8.2,66
2011,3,8,9.3,67
2011,3,9,6.7,68
2011,3,10,7.8,69
2011,3,11,10.3,70
2011,3,12,11,71
2011,3,13,10.8,72
2011,3,14,11.6,73
2011,3,15,12.1,74
2011,3,16,13.4,75
2011,3,17,13.4,76
2011,3,18,15.1,77
2011,3,19,15.8,78
2011,3,20,10.9,79
2011,3,21,11,80
2011,3,22,10,81
2011,3,23,11.2,82
2011,3,24,10,83
2011,3,25,9.8,84
2011,3,26,10.8,85
2011,3,27,12.4,86
2011,3,28,13.4,87
2011,3,29,13.6,88
2011,3,30,14.8,89
2011,3,31,17.9,90
2011,4,1,16.1,91
2011,4,2,13.8,92
2011,4,3,14.2,93
2011,4,4,16.5,94
2011,4,5,16.7,95
2011,4,6,14.6,96
2011,4,7,14,97
2011,4,8,21.2,98
2011,4,9,18.8,99
2011,4,10,20.2,100
2011,4,11,21.8,101
2011,4,12,20.8,102
2011,4,13,14.4,103
2011,4,14,14,104
2011,4,15,13.2,105
2011,4,16,12.5,106
2011,4,17,12.5,107
2011,4,18,13.8,108
2011,4,19,12.5,109
2011,4,20,12.6,110
2011,4,21,15.5,111
2011,4,22,14.1,112
2011,4,23,14.6,113
2011,4,24,16.9,114
2011,4,25,17.8,115
2011,4,26,19.7,116
2011,4,27,19.4,117
2011,4,28,15.9,118
2011,4,29,14.7,119
2011,4,30,15,120
2011,5,1,15.2,121
2011,5,2,16.4,122
2011,5,3,18.4,123
2011,5,4,20.6,124
2011,5,5,15.6,125
2011,5,6,15.6,126
2011,5,7,16.5,127
2011,5,8,17,128
2011,5,9,17.3,129
2011,5,10,17.2,130
2011,5,11,16.3,131
2011,5,12,19,132
2011,5,13,20.5,133
2011,5,14,20.6,134
2011,5,15,18,135
2011,5,16,18.6,136
2011,5,17,19.2,137
2011,5,18,16.9,138
2011,5,19,18.4,139
2011,5,20,20,140
2011,5,21,20.2,141
2011,5,22,22.2,142
2011,5,23,23.4,143
2011,5,24,26.2,144
2011,5,25,23.8,145
2011,5,26,23.2,146
2011,5,27,21.2,147
2011,5,28,18.8,148
2011,5,29,19.2,149
2011,5,30,19,150
2011,5,31,19.6,151
2011,6,1,16,152
2011,6,2,14.1,153
2011,6,3,18.6,154
2011,6,4,17,155
2011,6,5,17.9,156
2011,6,6,17.4,157
2011,6,7,18.2,158
2011,6,8,20.8,159
2011,6,9,20.4,160
2011,6,10,19.4,161
2011,6,11,20.9,162
2011,6,12,19.2,163
2011,6,13,21.3,164
2011,6,14,22.8,165
2011,6,15,23.7,166
2011,6,16,21.4,167
2011,6,17,21.8,168
2011,6,18,23.4,169
2011,6,19,20.8,170
2011,6,20,20.2,171
2011,6,21,20.8,172
2011,6,22,21.7,173
2011,6,23,23.8,174
2011,6,24,23.7,175
2011,6,25,25.2,176
2011,6,26,23.4,177
2011,6,27,21,178
2011,6,28,22.2,179
2011,6,29,26.8,180
2011,6,30,25.3,181
2011,7,1,23.6,182
2011,7,2,22.3,183
2011,7,3,22.1,184
2011,7,4,23.2,185
2011,7,5,27.9,186
2011,7,6,26.7,187
2011,7,7,22,188
2011,7,8,23.2,189
2011,7,9,21.8,190
2011,7,10,22.8,191
2011,7,11,25.3,192
2011,7,12,23.1,193
2011,7,13,23.4,194
2011,7,14,22.4,195
2011,7,15,21.4,196
2011,7,16,21.5,197
2011,7,17,22,198
2011,7,18,21.2,199
2011,7,19,21.6,200
2011,7,20,21.6,201
2011,7,21,22.2,202
2011,7,22,23,203
2011,7,23,23.2,204
2011,7,24,20.8,205
2011,7,25,22.2,206
2011,7,26,21.2,207
2011,7,27,21.9,208
2011,7,28,23.2,209
2011,7,29,21.6,210
2011,7,30,24,211
2011,7,31,22.1,212
2011,8,1,21.8,213
2011,8,2,22.4,214
2011,8,3,22.7,215
2011,8,4,28,216
2011,8,5,26.6,217
2011,8,6,23,218
2011,8,7,22.2,219
2011,8,8,24.2,220
2011,8,9,22.7,221
2011,8,10,22.8,222
2011,8,11,20.4,223
2011,8,12,21.4,224
2011,8,13,23.6,225
2011,8,14,23,226
2011,8,15,26.6,227
2011,8,16,25.3,228
2011,8,17,24,229
2011,8,18,24.6,230
2011,8,19,24.2,231
2011,8,20,24.5,232
2011,8,21,24.1,233
2011,8,22,25,234
2011,8,23,24.6,235
2011,8,24,24.8,236
2011,8,25,25.8,237
2011,8,26,22.7,238
2011,8,27,20.4,239
2011,8,28,20.2,240
2011,8,29,21.5,241
2011,8,30,22.6,242
2011,8,31,21.9,243
2011,9,1,23.6,244
2011,9,2,25.7,245
2011,9,3,24.8,246
2011,9,4,22.2,247
2011,9,5,24,248
2011,9,6,21.6,249
2011,9,7,24.2,250
2011,9,8,26,251
2011,9,9,23.4,252
2011,9,10,23.4,253
2011,9,11,22.2,254
2011,9,12,24.2,255
2011,9,13,25.3,256
2011,9,14,25.6,257
2011,9,15,22.6,258
2011,9,16,21.6,259
2011,9,17,22.4,260
2011,9,18,18,261
2011,9,19,18.6,262
2011,9,20,19.8,263
2011,9,21,18,264
2011,9,22,20.4,265
2011,9,23,21,266
2011,9,24,18.3,267
2011,9,25,22.1,268
2011,9,26,21,269
2011,9,27,22.4,270
2011,9,28,21.6,271
2011,9,29,21,272
2011,9,30,20.4,273
2011,10,1,20.7,274
2011,10,2,19.8,275
2011,10,3,21.8,276
2011,10,4,21.9,277
2011,10,5,22.2,278
2011,10,6,20,279
2011,10,7,19,280
2011,10,8,17,281
2011,10,9,18.6,282
2011,10,10,22.8,283
2011,10,11,22.5,284
2011,10,12,21.9,285
2011,10,13,20.1,286
2011,10,14,19.2,287
2011,10,15,15.6,288
2011,10,16,14,289
2011,10,17,14.4,290
2011,10,18,16.4,291
2011,10,19,16.8,292
2011,10,20,14.2,293
2011,10,21,11.6,294
2011,10,22,12.5,295
2011,10,23,13.8,296
2011,10,24,14.1,297
2011,10,25,16.8,298
2011,10,26,13,299
2011,10,27,15.8,300
2011,10,28,15.1,301
2011,10,29,17.2,302
2011,10,30,17,303
2011,10,31,14.9,304
2011,11,1,16.1,305
2011,11,2,17.6,306
2011,11,3,18.5,307
2011,11,4,17.8,308
2011,11,5,15.8,309
2011,11,6,15.4,310
2011,11,7,15.2,311
2011,11,8,14.6,312
2011,11,9,13.4,313
2011,11,10,16.6,314
2011,11,11,15.2,315
2011,11,12,15.8,316
2011,11,13,15.1,317
2011,11,14,12.3,318
2011,11,15,12.5,319
2011,11,16,12.5,320
2011,11,17,12,321
2011,11,18,13,322
2011,11,19,13.6,323
2011,11,20,13.8,324
2011,11,21,14.7,325
2011,11,22,15.2,326
2011,11,23,12.4,327
2011,11,24,12.2,328
2011,11,25,8.4,329
2011,11,26,11,330
2011,11,27,9,331
2011,11,28,8.4,332
2011,11,29,9.8,333
2011,11,30,13.6,334
2011,12,1,11.8,335
2011,12,2,14.1,336
2011,12,3,10,337
2011,12,4,13.6,338
2011,12,5,14,339
2011,12,6,10.1,340
2011,12,7,13.4,341
2011,12,8,13,342
2011,12,9,10,343
2011,12,10,9.2,344
2011,12,11,8.6,345
2011,12,12,10.6,346
2011,12,13,6.7,347
2011,12,14,10.4,348
2011,12,15,9,349
2011,12,16,10.4,350
2011,12,17,8.6,351
2011,12,18,6.8,352
2011,12,19,6,353
2011,12,20,7.2,354
2011,12,21,10.4,355
2011,12,22,12.5,356
2011,12,23,11.7,357
2011,12,24,10.7,358
2011,12,25,7.6,359
2011,12,26,7,360
2011,12,27,7.9,361
2011,12,28,4.8,362
2011,12,29,8.5,363
2011,12,30,9.9,364
2011,12,31,11.8,365
2012,1,1,15.3,1
2012,1,2,10.4,2
2012,1,3,8.4,3
2012,1,4,11,4
2012,1,5,12.9,5
2012,1,6,11,6
2012,1,7,8.3,7
2012,1,8,10.4,8
2012,1,9,8.6,9
2012,1,10,8.8,10
2012,1,11,7.8,11
2012,1,12,4.5,12
2012,1,13,6.4,13
2012,1,14,4.4,14
2012,1,15,5.8,15
2012,1,16,6.4,16
2012,1,17,5.2,17
2012,1,18,3.7,18
2012,1,19,6.6,19
2012,1,20,13.3,20
2012,1,21,13.4,21
2012,1,22,14.8,22
2012,1,23,9.9,23
2012,1,24,10.1,24
2012,1,25,9,25
2012,1,26,8,26
2012,1,27,7.7,27
2012,1,28,8.4,28
2012,1,29,7.6,29
2012,1,30,5.4,30
2012,1,31,2.8,31
2012,2,1,1.8,32
2012,2,2,-1.3,33
2012,2,3,0.1,34
2012,2,4,-2,35
2012,2,5,-3.2,36
2012,2,6,0.4,37
2012,2,7,-0.9,38
2012,2,8,-1.9,39
2012,2,9,1.2,40
2012,2,10,1,41
2012,2,11,-2,42
2012,2,12,-2,43
2012,2,13,0.2,44
2012,2,14,5.5,45
2012,2,15,6.1,46
2012,2,16,10.6,47
2012,2,17,8.4,48
2012,2,18,5.2,49
2012,2,19,6.8,50
2012,2,20,7,51
2012,2,21,5,52
2012,2,22,7.3,53
2012,2,23,10.8,54
2012,2,24,11.4,55
2012,2,25,10.2,56
2012,2,26,12.7,57
2012,2,27,9.6,58
2012,2,28,9.5,59
2012,2,29,8.7,60
2012,3,1,9.6,61
2012,3,2,11.4,62
2012,3,3,12.3,63
2012,3,4,10.8,64
2012,3,5,10.2,65
2012,3,6,10,66
2012,3,7,7.7,67
2012,3,8,11.4,68
2012,3,9,11.8,69
2012,3,10,10,70
2012,3,11,13.8,71
2012,3,12,13.5,72
2012,3,13,14.8,73
2012,3,14,11.6,74
2012,3,15,10.4,75
2012,3,16,12.1,76
2012,3,17,12.6,77
2012,3,18,13.8,78
2012,3,19,10.8,79
2012,3,20,9.4,80
2012,3,21,12.6,81
2012,3,22,12.8,82
2012,3,23,15.5,83
2012,3,24,12.5,84
2012,3,25,14.2,85
2012,3,26,16.2,86
2012,3,27,15.4,87
2012,3,28,15.1,88
2012,3,29,14.6,89
2012,3,30,19.3,90
2012,3,31,17.1,91
2012,4,1,15.9,92
2012,4,2,13.6,93
2012,4,3,13.7,94
2012,4,4,13.5,95
2012,4,5,15,96
2012,4,6,14.3,97
2012,4,7,14.2,98
2012,4,8,15.6,99
2012,4,9,10.9,100
2012,4,10,13.4,101
2012,4,11,12.2,102
2012,4,12,12.9,103
2012,4,13,14.3,104
2012,4,14,14.5,105
2012,4,15,12.3,106
2012,4,16,12.7,107
2012,4,17,13.2,108
2012,4,18,13.5,109
2012,4,19,12.7,110
2012,4,20,13.8,111
2012,4,21,13.9,112
2012,4,22,14.2,113
2012,4,23,11.9,114
2012,4,24,12.9,115
2012,4,25,10.4,116
2012,4,26,15.8,117
2012,4,27,16.3,118
2012,4,28,17.7,119
2012,4,29,15.3,120
2012,4,30,15.9,121
2012,5,1,14.2,122
2012,5,2,13,123
2012,5,3,14.6,124
2012,5,4,15.4,125
2012,5,5,14,126
2012,5,6,17.6,127
2012,5,7,15.4,128
2012,5,8,15.2,129
2012,5,9,18,130
2012,5,10,18,131
2012,5,11,18.6,132
2012,5,12,22.4,133
2012,5,13,20.7,134
2012,5,14,15.7,135
2012,5,15,18.4,136
2012,5,16,15.6,137
2012,5,17,13.8,138
2012,5,18,16.4,139
2012,5,19,15.2,140
2012,5,20,15.4,141
2012,5,21,13.3,142
2012,5,22,15.6,143
2012,5,23,21.2,144
2012,5,24,22,145
2012,5,25,21.8,146
2012,5,26,19.6,147
2012,5,27,20.4,148
2012,5,28,21.8,149
2012,5,29,21.4,150
2012,5,30,22.5,151
2012,5,31,23.6,152
2012,6,1,24.6,153
2012,6,2,21.7,154
2012,6,3,22.4,155
2012,6,4,21.5,156
2012,6,5,20.2,157
2012,6,6,19.8,158
2012,6,7,20.4,159
2012,6,8,22.2,160
2012,6,9,20.3,161
2012,6,10,19.7,162
2012,6,11,20.8,163
2012,6,12,18.4,164
2012,6,13,19.5,165
2012,6,14,18.3,166
2012,6,15,18.8,167
2012,6,16,19,168
2012,6,17,21.5,169
2012,6,18,22,170
2012,6,19,21.8,171
2012,6,20,25.2,172
2012,6,21,24.1,173
2012,6,22,24.3,174
2012,6,23,23,175
2012,6,24,25.9,176
2012,6,25,28.5,177
2012,6,26,26.6,178
2012,6,27,27.6,179
2012,6,28,23.5,180
2012,6,29,22.8,181
2012,6,30,23.8,182
2012,7,1,20.6,183
2012,7,2,21.4,184
2012,7,3,21.4,185
2012,7,4,22.6,186
2012,7,5,21.7,187
2012,7,6,22.9,188
2012,7,7,21.5,189
2012,7,8,24.9,190
2012,7,9,23.4,191
2012,7,10,24.4,192
2012,7,11,24.9,193
2012,7,12,23.8,194
2012,7,13,23.4,195
2012,7,14,24.5,196
2012,7,15,22.7,197
2012,7,16,23.5,198
2012,7,17,25.6,199
2012,7,18,24.8,200
2012,7,19,25.3,201
2012,7,20,24.6,202
2012,7,21,24.6,203
2012,7,22,24.5,204
2012,7,23,23.8,205
2012,7,24,21.2,206
2012,7,25,22.7,207
2012,7,26,22.8,208
2012,7,27,23.4,209
2012,7,28,26,210
2012,7,29,27.1,211
2012,7,30,24.1,212
2012,7,31,25.4,213
2012,8,1,22.6,214
2012,8,2,24.4,215
2012,8,3,26.4,216
2012,8,4,24.8,217
2012,8,5,24.7,218
2012,8,6,23.2,219
2012,8,7,23.4,220
2012,8,8,24.5,221
2012,8,9,25.6,222
2012,8,10,28.2,223
2012,8,11,26,224
2012,8,12,28,225
2012,8,13,26,226
2012,8,14,23.9,227
2012,8,15,24.2,228
2012,8,16,25.7,229
2012,8,17,24.4,230
2012,8,18,25.4,231
2012,8,19,24.7,232
2012,8,20,25.5,233
2012,8,21,26.6,234
2012,8,22,27,235
2012,8,23,26.4,236
2012,8,24,27.2,237
2012,8,25,27.4,238
2012,8,26,24.2,239
2012,8,27,22.3,240
2012,8,28,23,241
2012,8,29,23.4,242
2012,8,30,22.9,243
2012,8,31,20.9,244
2012,9,1,19.1,245
2012,9,2,21,246
2012,9,3,21.3,247
2012,9,4,23.4,248
2012,9,5,24,249
2012,9,6,24.7,250
2012,9,7,23.4,251
2012,9,8,21.8,252
2012,9,9,21.8,253
2012,9,10,23.2,254
2012,9,11,23,255
2012,9,12,20.6,256
2012,9,13,20.2,257
2012,9,14,21.4,258
2012,9,15,21.2,259
2012,9,16,18.2,260
2012,9,17,18.7,261
2012,9,18,20,262
2012,9,19,21.6,263
2012,9,20,17.6,264
2012,9,21,19.6,265
2012,9,22,21,266
2012,9,23,20,267
2012,9,24,23.3,268
2012,9,25,19.8,269
2012,9,26,16.6,270
2012,9,27,14.6,271
2012,9,28,17.5,272
2012,9,29,17.6,273
2012,9,30,18,274
2012,10,1,19.2,275
2012,10,2,19,276
2012,10,3,16.9,277
2012,10,4,19,278
2012,10,5,16.7,279
2012,10,6,19.6,280
2012,10,7,21.3,281
2012,10,8,20.5,282
2012,10,9,22.1,283
2012,10,10,21,284
2012,10,11,20.3,285
2012,10,12,19.7,286
2012,10,13,14.3,287
2012,10,14,13.8,288
2012,10,15,14.7,289
2012,10,16,11.6,290
2012,10,17,17,291
2012,10,18,19.8,292
2012,10,19,18.7,293
2012,10,20,20.6,294
2012,10,21,19.3,295
2012,10,22,18,296
2012,10,23,19.2,297
2012,10,24,17.4,298
2012,10,25,17,299
2012,10,26,18.2,300
2012,10,27,12.5,301
2012,10,28,8.5,302
2012,10,29,8.9,303
2012,10,30,7.9,304
2012,10,31,10.6,305
2012,11,1,9.4,306
2012,11,2,12,307
2012,11,3,14.2,308
2012,11,4,15.9,309
2012,11,5,13.4,310
2012,11,6,12,311
2012,11,7,10,312
2012,11,8,11.6,313
2012,11,9,12.9,314
2012,11,10,15,315
2012,11,11,14.3,316
2012,11,12,12,317
2012,11,13,10.6,318
2012,11,14,13.3,319
2012,11,15,12,320
2012,11,16,10.9,321
2012,11,17,11.6,322
2012,11,18,12.8,323
2012,11,19,13.2,324
2012,11,20,9.9,325
2012,11,21,9.7,326
2012,11,22,12.4,327
2012,11,23,11.4,328
2012,11,24,15,329
2012,11,25,14.3,330
2012,11,26,14.9,331
2012,11,27,10.8,332
2012,11,28,9.2,333
2012,11,29,10,334
2012,11,30,7.7,335
2012,12,1,5,336
2012,12,2,4,337
2012,12,3,8,338
2012,12,4,10.6,339
2012,12,5,7.8,340
2012,12,6,6.6,341
2012,12,7,2.1,342
2012,12,8,6,343
2012,12,9,3.6,344
2012,12,10,4.6,345
2012,12,11,5.2,346
2012,12,12,2.8,347
2012,12,13,7.7,348
2012,12,14,10.4,349
2012,12,15,11.5,350
2012,12,16,10.7,351
2012,12,17,11,352
2012,12,18,10.9,353
2012,12,19,5.8,354
2012,12,20,7.6,355
2012,12,21,7.6,356
2012,12,22,7.4,357
2012,12,23,8.1,358
2012,12,24,8.4,359
2012,12,25,12.2,360
2012,12,26,12.6,361
2012,12,27,11.6,362
2012,12,28,10.6,363
2012,12,29,9,364
2012,12,30,10.3,365
2012,12,31,8,366
2013,1,1,8.8,1
2013,1,2,8.4,2
2013,1,3,7.2,3
2013,1,4,9.4,4
2013,1,5,10.8,5
2013,1,6,11,6
2013,1,7,9.9,7
2013,1,8,4.6,8
2013,1,9,4.1,9
2013,1,10,6,10
2013,1,11,10.8,11
2013,1,12,4.7,12
2013,1,13,7,13
2013,1,14,6.8,14
2013,1,15,5.1,15
2013,1,16,2.4,16
2013,1,17,2.2,17
2013,1,18,-0.7,18
2013,1,19,6.4,19
2013,1,20,5.6,20
2013,1,21,5.8,21
2013,1,22,6.8,22
2013,1,23,5.8,23
2013,1,24,5.6,24
2013,1,25,4.9,25
2013,1,26,4.6,26
2013,1,27,3.5,27
2013,1,28,9.3,28
2013,1,29,7.2,29
2013,1,30,10,30
2013,1,31,13.8,31
2013,2,1,14,32
2013,2,2,10.8,33
2013,2,3,7.6,34
2013,2,4,9.8,35
2013,2,5,12.4,36
2013,2,6,7.4,37
2013,2,7,6.6,38
2013,2,8,5.8,39
2013,2,9,4.6,40
2013,2,10,2.2,41
2013,2,11,6.3,42
2013,2,12,5,43
2013,2,13,7.7,44
2013,2,14,4.7,45
2013,2,15,11.2,46
2013,2,16,7.2,47
2013,2,17,6.4,48
2013,2,18,6.2,49
2013,2,19,7.2,50
2013,2,20,6,51
2013,2,21,7.1,52
2013,2,22,4.3,53
2013,2,23,1.4,54
2013,2,24,2.4,55
2013,2,25,3.8,56
2013,2,26,4,57
2013,2,27,7.4,58
2013,2,28,7.4,59
2013,3,1,7.8,60
2013,3,2,9,61
2013,3,3,8.2,62
2013,3,4,8.7,63
2013,3,5,10.6,64
2013,3,6,10.2,65
2013,3,7,12.4,66
2013,3,8,15.2,67
2013,3,9,13.6,68
2013,3,10,10.2,69
2013,3,11,11.5,70
2013,3,12,10.4,71
2013,3,13,6.8,72
2013,3,14,6.6,73
2013,3,15,7.4,74
2013,3,16,4.9,75
2013,3,17,10.9,76
2013,3,18,9.8,77
2013,3,19,9,78
2013,3,20,12.3,79
2013,3,21,9.2,80
2013,3,22,8.7,81
2013,3,23,11.4,82
2013,3,24,10.6,83
2013,3,25,12,84
2013,3,26,11.3,85
2013,3,27,9.5,86
2013,3,28,11.4,87
2013,3,29,10.6,88
2013,3,30,14.4,89
2013,3,31,12.4,90
2013,4,1,6.6,91
2013,4,2,12.7,92
2013,4,3,11.1,93
2013,4,4,11.6,94
2013,4,5,12.5,95
2013,4,6,7.9,96
2013,4,7,10,97
2013,4,8,12,98
2013,4,9,11.8,99
2013,4,10,12.4,100
2013,4,11,12.2,101
2013,4,12,13,102
2013,4,13,14.3,103
2013,4,14,12.5,104
2013,4,15,13.6,105
2013,4,16,16,106
2013,4,17,16.4,107
2013,4,18,17.6,108
2013,4,19,15.6,109
2013,4,20,11.3,110
2013,4,21,12.8,111
2013,4,22,14.2,112
2013,4,23,14.8,113
2013,4,24,14.6,114
2013,4,25,18.4,115
2013,4,26,16.2,116
2013,4,27,10.4,117
2013,4,28,7,118
2013,4,29,11.8,119
2013,4,30,14.6,120
2013,5,1,15.1,121
2013,5,2,13.6,122
2013,5,3,17.8,123
2013,5,4,15.6,124
2013,5,5,17.1,125
2013,5,6,17.8,126
2013,5,7,19.5,127
2013,5,8,17.2,128
2013,5,9,20.4,129
2013,5,10,19,130
2013,5,11,16.6,131
2013,5,12,17.4,132
2013,5,13,17.8,133
2013,5,14,16.6,134
2013,5,15,16.4,135
2013,5,16,14,136
2013,5,17,13.5,137
2013,5,18,16.2,138
2013,5,19,15.2,139
2013,5,20,14.1,140
2013,5,21,15.4,141
2013,5,22,18.2,142
2013,5,23,16.8,143
2013,5,24,13.4,144
2013,5,25,13.3,145
2013,5,26,13.8,146
2013,5,27,12.8,147
2013,5,28,14.6,148
2013,5,29,13.7,149
2013,5,30,15.4,150
2013,5,31,16.4,151
2013,6,1,21.6,152
2013,6,2,20.7,153
2013,6,3,20.9,154
2013,6,4,16.4,155
2013,6,5,16.3,156
2013,6,6,17.2,157
2013,6,7,17.4,158
2013,6,8,16.8,159
2013,6,9,17.4,160
2013,6,10,19.8,161
2013,6,11,21.6,162
2013,6,12,23.2,163
2013,6,13,23.2,164
2013,6,14,22,165
2013,6,15,21.3,166
2013,6,16,21.2,167
2013,6,17,22.8,168
2013,6,18,23.7,169
2013,6,19,21.8,170
2013,6,20,22.2,171
2013,6,21,21.6,172
2013,6,22,22.6,173
2013,6,23,22.1,174
2013,6,24,20.3,175
2013,6,25,21,176
2013,6,26,21.4,177
2013,6,27,20.5,178
2013,6,28,21.4,179
2013,6,29,21.3,180
2013,6,30,24.2,181
2013,7,1,21.4,182
2013,7,2,19.5,183
2013,7,3,23,184
2013,7,4,25.6,185
2013,7,5,26.6,186
2013,7,6,24.3,187
2013,7,7,26.6,188
2013,7,8,25.4,189
2013,7,9,24.6,190
2013,7,10,24.1,191
2013,7,11,24.4,192
2013,7,12,25,193
2013,7,13,25.6,194
2013,7,14,25.3,195
2013,7,15,26.3,196
2013,7,16,25.6,197
2013,7,17,26.3,198
2013,7,18,25,199
2013,7,19,23.4,200
2013,7,20,24.6,201
2013,7,21,24.2,202
2013,7,22,24.6,203
2013,7,23,24.4,204
2013,7,24,25.9,205
2013,7,25,25.6,206
2013,7,26,26.4,207
2013,7,27,25.5,208
2013,7,28,27.6,209
2013,7,29,25.4,210
2013,7,30,25.2,211
2013,7,31,26.3,212
2013,8,1,23.1,213
2013,8,2,23.8,214
2013,8,3,24.8,215
2013,8,4,25.8,216
2013,8,5,25.2,217
2013,8,6,25.2,218
2013,8,7,21.8,219
2013,8,8,23,220
2013,8,9,25.4,221
2013,8,10,26.4,222
2013,8,11,25,223
2013,8,12,25.4,224
2013,8,13,25.9,225
2013,8,14,25,226
2013,8,15,23,227
2013,8,16,22.8,228
2013,8,17,24.2,229
2013,8,18,23,230
2013,8,19,26.2,231
2013,8,20,25.1,232
2013,8,21,23.6,233
2013,8,22,21,234
2013,8,23,22.6,235
2013,8,24,24.3,236
2013,8,25,22.6,237
2013,8,26,20.7,238
2013,8,27,22,239
2013,8,28,22.4,240
2013,8,29,22,241
2013,8,30,22.8,242
2013,8,31,24.2,243
2013,9,1,25.2,244
2013,9,2,24.6,245
2013,9,3,22.9,246
2013,9,4,20.8,247
2013,9,5,21.6,248
2013,9,6,21.4,249
2013,9,7,21.7,250
2013,9,8,21.8,251
2013,9,9,20.6,252
2013,9,10,23,253
2013,9,11,19.4,254
2013,9,12,19,255
2013,9,13,20.7,256
2013,9,14,19.1,257
2013,9,15,18.6,258
2013,9,16,18,259
2013,9,17,19.1,260
2013,9,18,21.9,261
2013,9,19,21.2,262
2013,9,20,19.6,263
2013,9,21,21,264
2013,9,22,20.4,265
2013,9,23,18.3,266
2013,9,24,17.8,267
2013,9,25,21,268
2013,9,26,20.4,269
2013,9,27,21.2,270
2013,9,28,20.5,271
2013,9,29,21,272
2013,9,30,22.6,273
2013,10,1,20.1,274
2013,10,2,20.3,275
2013,10,3,19.6,276
2013,10,4,19.4,277
2013,10,5,21.4,278
2013,10,6,19.3,279
2013,10,7,18.4,280
2013,10,8,17.4,281
2013,10,9,19.1,282
2013,10,10,16,283
2013,10,11,12.6,284
2013,10,12,10.7,285
2013,10,13,15.6,286
2013,10,14,17,287
2013,10,15,17.3,288
2013,10,16,22,289
2013,10,17,20.4,290
2013,10,18,15.3,291
2013,10,19,19.6,292
2013,10,20,19.4,293
2013,10,21,18.8,294
2013,10,22,20.4,295
2013,10,23,21,296
2013,10,24,16.3,297
2013,10,25,20.2,298
2013,10,26,19.6,299
2013,10,27,21.4,300
2013,10,28,19.6,301
2013,10,29,16,302
2013,10,30,14,303
2013,10,31,13.2,304
2013,11,1,13.9,305
2013,11,2,17.6,306
2013,11,3,16.1,307
2013,11,4,14.1,308
2013,11,5,15.2,309
2013,11,6,17.4,310
2013,11,7,18.2,311
2013,11,8,15.8,312
2013,11,9,14.5,313
2013,11,10,15.7,314
2013,11,11,12.8,315
2013,11,12,11.2,316
2013,11,13,11.6,317
2013,11,14,10.2,318
2013,11,15,8.8,319
2013,11,16,10.4,320
2013,11,17,9.3,321
2013,11,18,10.7,322
2013,11,19,10.6,323
2013,11,20,7.6,324
2013,11,21,7.6,325
2013,11,22,6,326
2013,11,23,6.9,327
2013,11,24,10.2,328
2013,11,25,8.2,329
2013,11,26,5.2,330
2013,11,27,4,331
2013,11,28,3.3,332
2013,11,29,4.5,333
2013,11,30,5.8,334
2013,12,1,6.5,335
2013,12,2,5.4,336
2013,12,3,6.6,337
2013,12,4,6.2,338
2013,12,5,7.4,339
2013,12,6,7.2,340
2013,12,7,8,341
2013,12,8,7.4,342
2013,12,9,5,343
2013,12,10,5.4,344
2013,12,11,8,345
2013,12,12,10.8,346
2013,12,13,11.1,347
2013,12,14,9.8,348
2013,12,15,8.4,349
2013,12,16,8.4,350
2013,12,17,10.3,351
2013,12,18,11.4,352
2013,12,19,12.1,353
2013,12,20,10.2,354
2013,12,21,10,355
2013,12,22,11.7,356
2013,12,23,10.7,357
2013,12,24,12.4,358
2013,12,25,13.9,359
2013,12,26,10,360
2013,12,27,8.3,361
2013,12,28,10,362
2013,12,29,9,363
2013,12,30,6,364
2013,12,31,4.2,365
2014,1,1,10.2,1
2014,1,2,12.5,2
2014,1,3,9.4,3
2014,1,4,13,4
2014,1,5,10,5
2014,1,6,8,6
2014,1,7,11.8,7
2014,1,8,12.9,8
2014,1,9,12.2,9
2014,1,10,11.3,10
2014,1,11,11.4,11
2014,1,12,10.6,12
2014,1,13,9.6,13
2014,1,14,8.4,14
2014,1,15,7,15
2014,1,16,8.7,16
2014,1,17,9.8,17
2014,1,18,11.5,18
2014,1,19,11,19
2014,1,20,9.8,20
2014,1,21,10.2,21
2014,1,22,4.9,22
2014,1,23,8.4,23
2014,1,24,8.6,24
2014,1,25,8.8,25
2014,1,26,10.3,26
2014,1,27,9.8,27
2014,1,28,7.2,28
2014,1,29,7.6,29
2014,1,30,6.1,30
2014,1,31,5.8,31
2014,2,1,5.9,32
2014,2,2,9.8,33
2014,2,3,5.9,34
2014,2,4,8.2,35
2014,2,5,11.8,36
2014,2,6,7.8,37
2014,2,7,12.3,38
2014,2,8,7.2,39
2014,2,9,10.1,40
2014,2,10,12.2,41
2014,2,11,9.6,42
2014,2,12,11.4,43
2014,2,13,9.5,44
2014,2,14,10,45
2014,2,15,13.8,46
2014,2,16,10.7,47
2014,2,17,7.4,48
2014,2,18,10.2,49
2014,2,19,13.6,50
2014,2,20,10.6,51
2014,2,21,11.6,52
2014,2,22,9.6,53
2014,2,23,9.8,54
2014,2,24,10.2,55
2014,2,25,11.4,56
2014,2,26,9.9,57
2014,2,27,9,58
2014,2,28,8.8,59
2014,3,1,9.8,60
2014,3,2,9.6,61
2014,3,3,9.6,62
2014,3,4,9.6,63
2014,3,5,10.8,64
2014,3,6,11.4,65
2014,3,7,10.2,66
2014,3,8,12,67
2014,3,9,10.5,68
2014,3,10,9.2,69
2014,3,11,9.8,70
2014,3,12,10.5,71
2014,3,13,11.1,72
2014,3,14,11.8,73
2014,3,15,15.2,74
2014,3,16,18,75
2014,3,17,16.1,76
2014,3,18,13.2,77
2014,3,19,16.1,78
2014,3,20,13,79
2014,3,21,14.8,80
2014,3,22,12.9,81
2014,3,23,10.9,82
2014,3,24,11,83
2014,3,25,11.8,84
2014,3,26,11.6,85
2014,3,27,11,86
2014,3,28,9.1,87
2014,3,29,12.4,88
2014,3,30,13.8,89
2014,3,31,12.3,90
2014,4,1,14.2,91
2014,4,2,14.9,92
2014,4,3,15.6,93
2014,4,4,17.2,94
2014,4,5,18.7,95
2014,4,6,16.8,96
2014,4,7,15.6,97
2014,4,8,18.2,98
2014,4,9,15.4,99
2014,4,10,14.4,100
2014,4,11,13.6,101
2014,4,12,16.4,102
2014,4,13,19.6,103
2014,4,14,16.9,104
2014,4,15,19,105
2014,4,16,14.6,106
2014,4,17,12.2,107
2014,4,18,15.8,108
2014,4,19,14.4,109
2014,4,20,11,110
2014,4,21,14.3,111
2014,4,22,14.3,112
2014,4,23,16,113
2014,4,24,17.6,114
2014,4,25,16,115
2014,4,26,15.4,116
2014,4,27,14.8,117
2014,4,28,16.2,118
2014,4,29,18.2,119
2014,4,30,17.9,120
2014,5,1,18,121
2014,5,2,16.8,122
2014,5,3,18.6,123
2014,5,4,16.2,124
2014,5,5,14.7,125
2014,5,6,14.8,126
2014,5,7,19.2,127
2014,5,8,16.6,128
2014,5,9,21.4,129
2014,5,10,19.6,130
2014,5,11,20.8,131
2014,5,12,18.3,132
2014,5,13,17.2,133
2014,5,14,17,134
2014,5,15,18.2,135
2014,5,16,16.2,136
2014,5,17,18.2,137
2014,5,18,15.6,138
2014,5,19,15.7,139
2014,5,20,17.4,140
2014,5,21,18.2,141
2014,5,22,17.2,142
2014,5,23,15.6,143
2014,5,24,14.2,144
2014,5,25,15.8,145
2014,5,26,14.8,146
2014,5,27,17.4,147
2014,5,28,15.2,148
2014,5,29,20.8,149
2014,5,30,21.2,150
2014,5,31,21.8,151
2014,6,1,21.1,152
2014,6,2,20.4,153
2014,6,3,21,154
2014,6,4,20.2,155
2014,6,5,17,156
2014,6,6,17.8,157
2014,6,7,19.6,158
2014,6,8,21.4,159
2014,6,9,23.3,160
2014,6,10,23.4,161
2014,6,11,25.6,162
2014,6,12,27.4,163
2014,6,13,28.6,164
2014,6,14,27.3,165
2014,6,15,19.8,166
2014,6,16,23.1,167
2014,6,17,22.4,168
2014,6,18,20.8,169
2014,6,19,20.2,170
2014,6,20,23.6,171
2014,6,21,23.2,172
2014,6,22,22.5,173
2014,6,23,23.6,174
2014,6,24,24.6,175
2014,6,25,22.2,176
2014,6,26,24.4,177
2014,6,27,23.6,178
2014,6,28,22.7,179
2014,6,29,23,180
2014,6,30,22.1,181
2014,7,1,20.4,182
2014,7,2,23,183
2014,7,3,22.2,184
2014,7,4,23.2,185
2014,7,5,23.8,186
2014,7,6,22.7,187
2014,7,7,20.6,188
2014,7,8,21.4,189
2014,7,9,21.4,190
2014,7,10,21.4,191
2014,7,11,24,192
2014,7,12,23.9,193
2014,7,13,24.1,194
2014,7,14,24.8,195
2014,7,15,23,196
2014,7,16,24.9,197
2014,7,17,24.1,198
2014,7,18,23.7,199
2014,7,19,24,200
2014,7,20,23,201
2014,7,21,24.4,202
2014,7,22,26.5,203
2014,7,23,25.8,204
2014,7,24,25.2,205
2014,7,25,23.8,206
2014,7,26,25.4,207
2014,7,27,26.2,208
2014,7,28,25,209
2014,7,29,21.6,210
2014,7,30,26,211
2014,7,31,24.6,212
2014,8,1,23.2,213
2014,8,2,23,214
2014,8,3,22.8,215
2014,8,4,25.5,216
2014,8,5,25.4,217
2014,8,6,24.2,218
2014,8,7,26.6,219
2014,8,8,23.8,220
2014,8,9,23,221
2014,8,10,23.8,222
2014,8,11,26.9,223
2014,8,12,22.8,224
2014,8,13,22.2,225
2014,8,14,21.8,226
2014,8,15,21.8,227
2014,8,16,22.2,228
2014,8,17,20.4,229
2014,8,18,20.2,230
2014,8,19,23.6,231
2014,8,20,22.3,232
2014,8,21,20.2,233
2014,8,22,19.8,234
2014,8,23,22.8,235
2014,8,24,20.6,236
2014,8,25,20.1,237
2014,8,26,23.2,238
2014,8,27,25.8,239
2014,8,28,24.4,240
2014,8,29,24.8,241
2014,8,30,24,242
2014,8,31,24.2,243
2014,9,1,24,244
2014,9,2,23,245
2014,9,3,21.5,246
2014,9,4,19.2,247
2014,9,5,22.1,248
2014,9,6,23.2,249
2014,9,7,22.1,250
2014,9,8,23.2,251
2014,9,9,21.4,252
2014,9,10,23.4,253
2014,9,11,23.7,254
2014,9,12,22.5,255
2014,9,13,21.4,256
2014,9,14,20.8,257
2014,9,15,22.5,258
2014,9,16,20.6,259
2014,9,17,23.2,260
2014,9,18,21.2,261
2014,9,19,23.6,262
2014,9,20,23.3,263
2014,9,21,22.9,264
2014,9,22,21.1,265
2014,9,23,19.4,266
2014,9,24,17.6,267
2014,9,25,17.6,268
2014,9,26,17.5,269
2014,9,27,17.6,270
2014,9,28,19,271
2014,9,29,19.4,272
2014,9,30,20.4,273
2014,10,1,20.8,274
2014,10,2,20.8,275
2014,10,3,19.5,276
2014,10,4,18.8,277
2014,10,5,18.8,278
2014,10,6,15.8,279
2014,10,7,21.7,280
2014,10,8,22.6,281
2014,10,9,22.6,282
2014,10,10,21.4,283
2014,10,11,20.6,284
2014,10,12,20.8,285
2014,10,13,22,286
2014,10,14,20,287
2014,10,15,18,288
2014,10,16,19.8,289
2014,10,17,22,290
2014,10,18,20.8,291
2014,10,19,21,292
2014,10,20,19.4,293
2014,10,21,20.2,294
2014,10,22,15.4,295
2014,10,23,14.8,296
2014,10,24,16.6,297
2014,10,25,16.8,298
2014,10,26,16.7,299
2014,10,27,15.1,300
2014,10,28,16.9,301
2014,10,29,15.4,302
2014,10,30,13.5,303
2014,10,31,14.6,304
2014,11,1,13.8,305
2014,11,2,17.2,306
2014,11,3,19.6,307
2014,11,4,15.8,308
2014,11,5,12.5,309
2014,11,6,11.4,310
2014,11,7,9.4,311
2014,11,8,12,312
2014,11,9,14.8,313
2014,11,10,14.4,314
2014,11,11,15.6,315
2014,11,12,15.4,316
2014,11,13,12.8,317
2014,11,14,13.4,318
2014,11,15,14.3,319
2014,11,16,11.5,320
2014,11,17,11.9,321
2014,11,18,12.4,322
2014,11,19,11.1,323
2014,11,20,11,324
2014,11,21,14.4,325
2014,11,22,15.6,326
2014,11,23,16.4,327
2014,11,24,15.8,328
2014,11,25,14.9,329
2014,11,26,14.2,330
2014,11,27,14.2,331
2014,11,28,14.5,332
2014,11,29,15.9,333
2014,11,30,14,334
2014,12,1,9.2,335
2014,12,2,10.5,336
2014,12,3,8.4,337
2014,12,4,8.2,338
2014,12,5,7.4,339
2014,12,6,6.3,340
2014,12,7,8.7,341
2014,12,8,8.5,342
2014,12,9,8,343
2014,12,10,5.2,344
2014,12,11,11.5,345
2014,12,12,7.5,346
2014,12,13,11.6,347
2014,12,14,13,348
2014,12,15,12.2,349
2014,12,16,12.5,350
2014,12,17,10.8,351
2014,12,18,13.6,352
2014,12,19,13.4,353
2014,12,20,14.4,354
2014,12,21,9.4,355
2014,12,22,8.6,356
2014,12,23,5.2,357
2014,12,24,11.9,358
2014,12,25,11.5,359
2014,12,26,8.8,360
2014,12,27,7,361
2014,12,28,5,362
2014,12,29,5.5,363
2014,12,30,5.4,364
2014,12,31,3.6,365


==> anc/pheno_modified_survival.stan <==
functions {
  // Forcing Function
  real forcing(real T, real T_min, real T_opt, real T_max, real delta) {
    if (T < T_min)
      return 0;
    if (T > T_max)
      return 0;
    
    if (T_opt > 0.5 * (T_min + T_max)) {
      real phi = (T_max - T_opt) / (T_opt - T_min);
      real gamma =   (delta * T_max + T_opt - (1 + delta) * T_min) 
                   / (T_max - T_opt);
      real a = (T - T_min) / (T_opt - T_min);
      
      if (T > T_opt) {
        real b = (T_max - T) / (T_max - T_opt);
        real c = pow(b, phi);
        return pow(a * c, gamma);
      } else {
        real b = (T_max - T_opt) / (T_max - T);
        real c = pow(b, -phi);
        return pow(a * c, gamma);
      }
    } else {
      real phi = (T_opt - T_min) / (T_max - T_opt);
      real gamma =   ((1 + delta) * T_max - T_opt - delta * T_min) 
                   / (T_opt - T_min);
      real b = (T_max - T) / (T_max - T_opt);
      
      if (T < T_opt) {
        real a = (T - T_min) / (T_opt - T_min);
        real c = pow(a, phi);
        return pow(c * b, gamma);
      } else {
        real a = (T_opt - T_min) / (T - T_min);
        real c = pow(a, -phi);
        return pow(c * b, gamma);
      }
    }
  }
  
  // Log Forcing Function
  real log_forcing(real T, real T_min, real T_opt, real T_max, real delta) {
    if (T < T_min)
      return negative_infinity();
    if (T > T_max)
      return negative_infinity();

    if (T_opt > 0.5 * (T_min + T_max)) {
      real gamma =   (delta * T_max + T_opt - (1 + delta) * T_min) 
                   / (T_max - T_opt);
      real a = (T - T_min) / (T_opt - T_min);
      real b = (T_max - T_opt) / (T_opt - T_min);
      real c = (T_max - T) / (T_opt - T_min);
      return gamma * ( log(a) + lmultiply(b, c) - lmultiply(b, b) );
    } else {
      real gamma =   ((1 + delta) * T_max - T_opt - delta * T_min) 
                   / (T_opt - T_min);
      real a = (T_opt - T_min) / (T_max - T_opt);
      real b = (T - T_min) / (T_max - T_opt);
      real c = (T_max - T) / (T_max - T_opt);
      return gamma * ( lmultiply(a, b) - lmultiply(a, a) + log(c) );
    }
  }
}

data {
  int<lower=1> N_temp_grid;    // Size of grid of relevant temperatures
  real temp_grid[N_temp_grid]; // Grid of relevant temperatures (C)
  
  int<lower=1> N_site_years; // Number of year-site instances
  
  int<lower=1> N_obs_temps;   // Number of year-site days
  real obs_temps[N_obs_temps]; // Recorded temperature (C) for each day
  int<lower=1, upper=N_obs_temps> temp_start_idxs[N_site_years];
  int<lower=1> N_days[N_site_years];
  
  // Number of phenological events across all sites and years
  int<lower=1> N;
  
  // Day when phenological transition starts
  // Max equals 366 to account for leap years
  int<lower=1, upper=366> precursor_events[N];
  
  // Day when phenological transition ends
  // Max equals 366 to account for leap years
  int<lower=1, upper=366> events[N];
  
  int<lower=1, upper=N> event_start_idxs[N_site_years];
  int<lower=1> N_events[N_site_years];
}

parameters {
  // Forcing Function Parameters
  real T_min;              // Minimum temperature for non-zero forcing (C)
  real<lower=T_min> T_opt; // Temperature with maximal forcing (C)
  real<lower=T_opt> T_max; // Maximum temperature for non-zero forcing (C)
  real<lower=0> delta;     // Forcing function shape parameter (unitless)
  
  // Phenological Transition Parameters
  real<lower=0> Psi0;  // Phenology threshold (Forcing Units)
  real<lower=0> sigma; // Overall scale gamma^{-1} * alpha (Forcing Units)
}

model {
  // Prior model
  T_min ~ normal(5, 5 / 2.32);   // 0   <~ T_min (C) <~ 10
  T_opt ~ normal(25, 5 / 2.32);  // 20  <~ T_opt (C) <~ 30
  T_max ~ normal(35, 5 / 2.32);  // 30  <~ T_max (C) <~ 40
  delta ~ lognormal(0.5, 0.5);      // 0.5 <~ delta     <~ 6
  
  Psi0 ~ normal(60, 15 / 2.32);     // 45  <~ E (FU)     <~ 75
  sigma ~ normal(0, 10 / 2.57);     // 0   <~ sigma (FU) <~ 10

  for (i in 1:N_site_years) {
    // Extract temperature data
    int temp_start_idx = temp_start_idxs[i];
    int temp_end_idx = temp_start_idxs[i] + N_days[i] - 1;
    
    real local_temps[N_days[i]] = obs_temps[temp_start_idx:temp_end_idx];
      
    // Extract event data
    int event_start_idx = event_start_idxs[i];
    int event_end_idx = event_start_idxs[i] + N_events[i] - 1;
    
    int local_precursor_events[N_events[i]]
      = precursor_events[event_start_idx:event_end_idx];
    int local_events[N_events[i]]
      = events[event_start_idx:event_end_idx];
    
    // Compute needed daily forcings
    int first_precursor_event = min(local_precursor_events);
    int last_event = max(local_events);
    vector[last_event] daily_forcings;

    for (n in first_precursor_event:last_event) {
      daily_forcings[n] = forcing(local_temps[n], T_min, T_opt, T_max, delta);
    }
  
    // Increment density for each event
    for(n in 1:N_events[i]) {
      // Aggregated forcings during phenology interval
      real Psi = sum(daily_forcings[local_precursor_events[n]:local_events[n]]);
      
      // Log of derivative of aggregated forcings
      real log_dPsidt = log_forcing(obs_temps[local_events[n]], 
                                    T_min, T_opt, T_max, delta);
      
      // Add event density to model
      target += logistic_lpdf(Psi | Psi0, sigma) + log_dPsidt;
    }
  }
}

generated quantities {
  real forcings[N_temp_grid];
  int<lower=1, upper=366> pred_events[N];

  // Forcing verses temperature
  for (k in 1:N_temp_grid) {
    forcings[k] = forcing(temp_grid[k], T_min, T_opt, T_max, delta);
  }
  
  for (i in 1:N_site_years) {
    // Extract temperature data
    int temp_start_idx = temp_start_idxs[i];
    int temp_end_idx = temp_start_idxs[i] + N_days[i] - 1;
    
    real local_temps[N_days[i]] = obs_temps[temp_start_idx:temp_end_idx];
      
    // Extract event data
    int event_start_idx = event_start_idxs[i];
    int event_end_idx = event_start_idxs[i] + N_events[i] - 1;
    
    int local_precursor_events[N_events[i]]
      = precursor_events[event_start_idx:event_end_idx];
    
    // Compute needed daily forcings
    int first_precursor_event = min(local_precursor_events);
    vector[N_days[i]] daily_forcings = rep_vector(0, N_days[i]);
    vector[N_days[i]] accum_forcings;

    for (n in first_precursor_event:N_days[i]) {
      daily_forcings[n] = forcing(local_temps[n], T_min, T_opt, T_max, delta);
    }
    accum_forcings = cumulative_sum(daily_forcings);
  
    // Simulate retrodictions for observed events
    for(n in 1:N_events[i]) {
      int event_idx = event_start_idxs[i] + n - 1;
      int precursor = local_precursor_events[n];
      real init_forcing = accum_forcings[precursor];
      
      real l = logistic_rng(Psi0, sigma);
      
      pred_events[event_idx] = N_days[i];
      for (d in precursor:N_days[i]) {
        real Psi = accum_forcings[d] - init_forcing;
        if (Psi >= l) {
          pred_events[event_idx] = d;
          break;
        }
      }
    }
  }
}


==> anc/pheno_survival.stan <==
functions {
  // Forcing Function
  real forcing(real T, real T_min, real T_opt, real T_max, real delta) {
    if (T < T_min)
      return 0;
    if (T > T_max)
      return 0;
    
    if (T_opt > 0.5 * (T_min + T_max)) {
      real phi = (T_max - T_opt) / (T_opt - T_min);
      real gamma =   (delta * T_max + T_opt - (1 + delta) * T_min) 
                   / (T_max - T_opt);
      real a = (T - T_min) / (T_opt - T_min);
      
      if (T > T_opt) {
        real b = (T_max - T) / (T_max - T_opt);
        real c = pow(b, phi);
        return pow(a * c, gamma);
      } else {
        real b = (T_max - T_opt) / (T_max - T);
        real c = pow(b, -phi);
        return pow(a * c, gamma);
      }
    } else {
      real phi = (T_opt - T_min) / (T_max - T_opt);
      real gamma =   ((1 + delta) * T_max - T_opt - delta * T_min) 
                   / (T_opt - T_min);
      real b = (T_max - T) / (T_max - T_opt);
      
      if (T < T_opt) {
        real a = (T - T_min) / (T_opt - T_min);
        real c = pow(a, phi);
        return pow(c * b, gamma);
      } else {
        real a = (T_opt - T_min) / (T - T_min);
        real c = pow(a, -phi);
        return pow(c * b, gamma);
      }
    }
  }
  
  // Log Forcing Function
  real log_forcing(real T, real T_min, real T_opt, real T_max, real delta) {
    if (T < T_min)
      return negative_infinity();
    if (T > T_max)
      return negative_infinity();

    if (T_opt > 0.5 * (T_min + T_max)) {
      real gamma =   (delta * T_max + T_opt - (1 + delta) * T_min) 
                   / (T_max - T_opt);
      real a = (T - T_min) / (T_opt - T_min);
      real b = (T_max - T_opt) / (T_opt - T_min);
      real c = (T_max - T) / (T_opt - T_min);
      return gamma * ( log(a) + lmultiply(b, c) - lmultiply(b, b) );
    } else {
      real gamma =   ((1 + delta) * T_max - T_opt - delta * T_min) 
                   / (T_opt - T_min);
      real a = (T_opt - T_min) / (T_max - T_opt);
      real b = (T - T_min) / (T_max - T_opt);
      real c = (T_max - T) / (T_max - T_opt);
      return gamma * ( lmultiply(a, b) - lmultiply(a, a) + log(c) );
    }
  }
}

data {
  int<lower=1> N_temp_grid;    // Size of grid of relevant temperatures
  real temp_grid[N_temp_grid]; // Grid of relevant temperatures (C)
  
  int<lower=1> N_site_years; // Number of year-site instances
  
  int<lower=1> N_obs_temps;   // Number of year-site days
  real obs_temps[N_obs_temps]; // Recorded temperature (C) for each day
  int<lower=1, upper=N_obs_temps> temp_start_idxs[N_site_years];
  int<lower=1> N_days[N_site_years];
  
  // Number of phenological events across all sites and years
  int<lower=1> N;
  
  // Day when phenological transition starts
  // Max equals 366 to account for leap years
  int<lower=1, upper=366> precursor_events[N];
  
  // Day when phenological transition ends
  // Max equals 366 to account for leap years
  int<lower=1, upper=366> events[N];
  
  int<lower=1, upper=N> event_start_idxs[N_site_years];
  int<lower=1> N_events[N_site_years];
}

parameters {
  // Forcing Function Parameters
  real T_min;              // Minimum temperature for non-zero forcing (C)
  real<lower=T_min> T_opt; // Temperature with maximal forcing (C)
  real<lower=T_opt> T_max; // Maximum temperature for non-zero forcing (C)
  real<lower=0> delta;     // Forcing function shape parameter (unitless)
  
  // Phenological Transition Parameters
  real<lower=0> gamma; // Forcing scaling (1 / forcing units)
}

model {
  // Prior model
  T_min ~ normal(5, 5 / 2.32);   // 0   <~ T_min (C) <~ 10
  T_opt ~ normal(25, 5 / 2.32);  // 20  <~ T_opt (C) <~ 30
  T_max ~ normal(35, 5 / 2.32);  // 30  <~ T_max (C) <~ 40
  delta ~ lognormal(0.5, 0.5);   // 0.5 <~ delta     <~ 6
  
  gamma ~ normal(0, 10 / 2.57);  //  gamma (1 / FU)  <~ 10.0

  for (i in 1:N_site_years) {
    // Extract temperature data
    int temp_start_idx = temp_start_idxs[i];
    int temp_end_idx = temp_start_idxs[i] + N_days[i] - 1;
    
    real local_temps[N_days[i]] = obs_temps[temp_start_idx:temp_end_idx];
      
    // Extract event data
    int event_start_idx = event_start_idxs[i];
    int event_end_idx = event_start_idxs[i] + N_events[i] - 1;
    
    int local_precursor_events[N_events[i]]
      = precursor_events[event_start_idx:event_end_idx];
    int local_events[N_events[i]]
      = events[event_start_idx:event_end_idx];
    
    // Compute needed daily forcings
    int first_precursor_event = min(local_precursor_events);
    int last_event = max(local_events);
    vector[last_event] daily_forcings;

    for (n in first_precursor_event:last_event) {
      daily_forcings[n] = forcing(local_temps[n], T_min, T_opt, T_max, delta);
    }
  
    // Increment density for each event
    for(n in 1:N_events[i]) {
      // Aggregated forcings during phenology interval
      real Psi = sum(daily_forcings[local_precursor_events[n]:local_events[n]]);
      
      // Log survival function
      real log_S = - gamma * Psi;
      
      // Log of derivative of aggregated forcings
      real log_dPsidt = log_forcing(obs_temps[local_events[n]], 
                                    T_min, T_opt, T_max, delta);
      
      // Add event density to model
      target += log_S + (log(gamma) + log_dPsidt);
    }
  }
}

generated quantities {
  real forcings[N_temp_grid];
  int<lower=1, upper=366> pred_events[N];

  // Forcing verses temperature
  for (k in 1:N_temp_grid) {
    forcings[k] = forcing(temp_grid[k], T_min, T_opt, T_max, delta);
  }
  
  for (i in 1:N_site_years) {
    // Extract temperature data
    int temp_start_idx = temp_start_idxs[i];
    int temp_end_idx = temp_start_idxs[i] + N_days[i] - 1;
    
    real local_temps[N_days[i]] = obs_temps[temp_start_idx:temp_end_idx];
      
    // Extract event data
    int event_start_idx = event_start_idxs[i];
    int event_end_idx = event_start_idxs[i] + N_events[i] - 1;
    
    int local_precursor_events[N_events[i]]
      = precursor_events[event_start_idx:event_end_idx];
    
    // Compute needed daily forcings
    int first_precursor_event = min(local_precursor_events);
    vector[N_days[i]] daily_forcings = rep_vector(0, N_days[i]);
    vector[N_days[i]] accum_forcings;

    for (n in first_precursor_event:N_days[i]) {
      daily_forcings[n] = forcing(local_temps[n], T_min, T_opt, T_max, delta);
    }
    accum_forcings = cumulative_sum(daily_forcings);
  
    // Simulate retrodictions for observed events
    for(n in 1:N_events[i]) {
      int event_idx = event_start_idxs[i] + n - 1;
      int precursor = local_precursor_events[n];
      real init_forcing = accum_forcings[precursor];
      
      real u = uniform_rng(0, 1);
      
      pred_events[event_idx] = N_days[i];
      for (d in precursor:N_days[i]) {
        real Lambda = gamma * (accum_forcings[d] - init_forcing);
        real S = exp(-Lambda);
        if (S < u) {
          pred_events[event_idx] = d;
          break;
        }
      }
    }
  }
}


==> anc/phenology.R <==
# This is copyrighted by Michael Betancourt and licensed under the new BSD (3-clause) license:
#  
#  https://opensource.org/licenses/BSD-3-Clause

############################################################
# Configure Graphics
############################################################

c_light <- c("#DCBCBC")
c_light_highlight <- c("#C79999")
c_mid <- c("#B97C7C")
c_mid_highlight <- c("#A25050")
c_dark <- c("#8F2727")
c_dark_highlight <- c("#7C0000")

c_light_teal <- c("#6B8E8E")
c_mid_teal <- c("#487575")
c_dark_teal <- c("#1D4F4F")

par(family="CMU Serif", las=1, bty="l", 
    cex.axis=1, cex.lab=1, cex.main=1,
    xaxs="i", yaxs="i", mar = c(5, 5, 3, 5))

library(colormap)
nom_colors <- c("#DCBCBC", "#C79999", "#B97C7C", "#A25050", "#8F2727", "#7C0000")

############################################################
# Set up Stan
############################################################

library(rstan)
rstan_options(auto_write = TRUE)            # Cache compiled Stan programs
options(mc.cores = parallel::detectCores()) # Parallelize chains
parallel:::setDefaultClusterOptions(setup_strategy = "sequential")

util <- new.env()
source('stan_utility_rstan.R', local=util)

############################################################
# Visualization functions
############################################################

# Plot posterior samples of functional behavior.
plot_realizations <- function(xs, fs, name="", 
                              xname=NULL, display_xlim=NULL, 
                              yname=NULL, display_ylim=NULL) {
  if (is.null(display_xlim)) {
    display_xlim <- c(xs[1], xs[length(xs)])
  }
  
  if (is.null(display_ylim)) {
    display_ylim <- range(c(fs, recursive=TRUE))
  }
  
  I <- length(fs[,1])
  J <- min(50, I)
  plot_idx <- sapply(1:J, function(j) (I %/% J) * (j - 1) + 1)
  
  line_colors <- colormap(colormap=nom_colors, nshades=J)
  
  plot(1, type="n", xlab=xname, ylab=yname, main=name,
       xlim=display_xlim, ylim=display_ylim)
  for (j in 1:J)
    lines(xs, fs[plot_idx[j],], col=line_colors[j], lwd=2)
}

# Plot visual postetrior retrodictive check comparing a histogram 
# of observed events to the posterior predictive distribution of
# observerved event histograms.
hist_retro <- function(obs, samples, pred_names,
                       bin_min=NULL, bin_max=NULL, delta,
                       xlab="", display_ylim=NULL, title="") {
  if (is.null(bin_min)) bin_min <- min(pred)
  if (is.null(bin_max)) bin_max <- max(pred)
  breaks <- seq(bin_min, bin_max, delta)
  B <- length(breaks) - 1
  idx <- rep(1:B, each=2)
  xs <- sapply(1:length(idx),
               function(b) if(b %% 2 == 0) breaks[idx[b] + 1]
               else                        breaks[idx[b]] )
  obs_counts <- hist(obs[bin_min < obs & obs < bin_max], breaks=breaks, plot=FALSE)$counts
  pad_obs_counts <- do.call(cbind,
                            lapply(idx, function(n) obs_counts[n]))
  pred <- sapply(pred_names,
                 function(name) c(t(samples[[name]]), recursive=TRUE))
  N <- dim(pred)[1]
  pred_counts <- sapply(1:N,
                        function(n) hist(pred[n,][bin_min < pred[n,] & pred[n,] < bin_max],
                                         breaks=breaks,
                                         plot=FALSE)$counts)
  probs = c(0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9)
  cred <- sapply(1:B,
                 function(b) quantile(pred_counts[b,], probs=probs))
  pad_cred <- do.call(cbind, lapply(idx, function(n) cred[1:9, n]))
  
  if (is.null(display_ylim)) {
    display_ylim <- c(0, max(c(obs_counts, cred[9,])))
  }
  
  plot(1, type="n", main=title,
       xlim=c(bin_min, bin_max), xlab=xlab,
       ylim=display_ylim, ylab="Counts")
  polygon(c(xs, rev(xs)), c(pad_cred[1,], rev(pad_cred[9,])),
          col = c_light, border = NA)
  polygon(c(xs, rev(xs)), c(pad_cred[2,], rev(pad_cred[8,])),
          col = c_light_highlight, border = NA)
  polygon(c(xs, rev(xs)), c(pad_cred[3,], rev(pad_cred[7,])),
          col = c_mid, border = NA)
  polygon(c(xs, rev(xs)), c(pad_cred[4,], rev(pad_cred[6,])),
          col = c_mid_highlight, border = NA)
  lines(xs, pad_cred[5,], col=c_dark, lwd=2)
  lines(xs, pad_obs_counts, col="white", lty=1, lw=2.5)
  lines(xs, pad_obs_counts, col="black", lty=1, lw=2)
}

############################################################
# Read in and process phenology and temperature data
############################################################

# Concatenate ragged site-year data into a single array 
format_site_data <- function(site_temp_data, site_pheno_data, site_years) {
  N_site_years <- length(site_years)
  
  # Concatenate ragged temperature data into a monolithic array.
  N_days <- sapply(site_years, 
                   function(y) length(site_temp_data$day[site_temp_data$year == y]))
  
  temp_start_idxs <- rep(1, N_site_years)
  temp_end_idxs <- rep(1, N_site_years)
  
  N_obs_temp <- sum(N_days)
  obs_temp <- rep(NA, N_obs_temp)
  
  start_idx <- 1
  end_idx <- start_idx + N_days[1] - 1
  
  temp_start_idxs[1] <- start_idx
  temp_end_idxs[1] <- end_idx
  obs_temp[start_idx:end_idx] <- 
    site_temp_data$value[site_temp_data$year == site_years[1]]
  
  for (n in 2:N_site_years) {
    start_idx <- temp_end_idxs[n - 1] + 1
    end_idx <- start_idx + N_days[n] - 1
    
    temp_start_idxs[n] <- start_idx
    temp_end_idxs[n] <- end_idx
    
    obs_temp[start_idx:end_idx] <- 
      site_temp_data$value[site_temp_data$year == site_years[n]]
  }
  
  # Concatenate ragged event data into a monolithic array.
  N_events <- rep(NA, N_site_years)
  event_start_idxs <- rep(NA, N_site_years)
  event_end_idxs <- rep(NA, N_site_years)
  
  N <- nrow(site_pheno_data)
  precursor_events <- rep(NA, N)
  events <- rep(NA, N)
  
  N_events[1] <- nrow(site_pheno_data[site_pheno_data$year == site_years[1],])
  start_idx <- 1
  end_idx <- start_idx + N_events[1] - 1
  
  event_start_idxs[1] <- start_idx
  event_end_idxs[1] <- end_idx
  precursor_events[start_idx:end_idx] <- 
    site_pheno_data$startdate[site_pheno_data$year == site_years[1]]
  events[start_idx:end_idx] <- 
    site_pheno_data$doy[site_pheno_data$year == site_years[1]]
  
  for (n in 2:N_site_years) {
    N_events[n] <- nrow(site_pheno_data[site_pheno_data$year == site_years[n],])
    start_idx <- event_end_idxs[n - 1] + 1
    end_idx <- start_idx + N_events[n] - 1
    
    event_start_idxs[n] <- start_idx
    event_end_idxs[n] <- end_idx
    
    precursor_events[start_idx:end_idx] <- 
      site_pheno_data$startdate[site_pheno_data$year == site_years[n]]
    events[start_idx:end_idx] <- 
      site_pheno_data$doy[site_pheno_data$year == site_years[n]]
  }
  
  list("N_days" = N_days, 
       "temp_start_idxs" = temp_start_idxs, "temp_end_idxs" = temp_end_idxs,
       "obs_temp" = obs_temp,
       "N_events" = N_events,
       "event_start_idxs" = event_start_idxs, "event_end_idxs" = event_end_idxs,
       "precursor_events" = precursor_events, "events" = events)
}

# Read in temperature data.
temp_data <- read.csv("france_temperatures.csv", header=TRUE, comment.char="#")

# Read in phenology data.
pheno_data <- read.csv("sauvignon_blanc_veraison.csv", header=TRUE, comment.char="#")

# Set valid years.
years <- 1987:2014

# Concatenate yearly data.
site_data <- format_site_data(temp_data, pheno_data, years)
site_data$N_site_years <- length(years)

# Visualize data.
tlim <- range(site_data$obs_temp)
xlim <- c(min(site_data$precursor_events) - 5, max(site_data$events) + 5)

par(mfrow=c(2, 2))

for (n in 1:site_data$N_site_years) {
  local_temps <- site_data$obs_temp[site_data$temp_start_idxs[n]:
                                    site_data$temp_end_idxs[n]]
  local_precursor_events <- site_data$precursor_events[site_data$event_start_idxs[n]:
                                                       site_data$event_end_idxs[n]]
  local_events <- site_data$events[site_data$event_start_idxs[n]:
                                   site_data$event_end_idxs[n]]
  
  title <- paste0("Site: France", ", Year: ", years[n])
  
  plot(1:site_data$N_days[n], local_temps, main=title,
       type="p", col="black", pch=16, cex=0.5, 
       xlim=xlim, xlab="Day", ylim=tlim, ylab="Recorded Temperature (C)")
  
  for (e in 1:site_data$N_events[n]) {
    x1 <- local_precursor_events[e]
    x2 <- local_events[e]
    
    y <- tlim[1] + (2 * e + -1)
    
    lines(c(x1, x1), c(y - 0.5, y + 0.5), lwd=2, col=c_mid_teal)
    lines(c(x1, x2), c(y, y), lwd=2, col=c_mid_teal)
    lines(c(x2, x2), c(y - 0.5, y + 0.5), lwd=2, col=c_mid_teal)
  }
}

# Print 1987 data for paper graphics.
n <- 1
local_temps <- site_data$obs_temp[site_data$temp_start_idxs[n]:
                                  site_data$temp_end_idxs[n]]
local_precursor_events <- site_data$precursor_events[site_data$event_start_idxs[n]:
                                                     site_data$event_end_idxs[n]]
local_events <- site_data$events[site_data$event_start_idxs[n]:
                                 site_data$event_end_idxs[n]]
  
cat(sprintf("%.3f/%.3f,", 1:site_data$N_days[n], local_temps, "\n"))
cat(sprintf("%.3f/%.3f,", local_precursor_events, local_events, "\n"))

# Add temperature grid for visualizing inferred forcing function behavior.
temp_grid <- seq(-1, 42, 0.2)
N_temp_grid <- length(temp_grid)

data <- list("N_temp_grid" = N_temp_grid, "temp_grid" = temp_grid,
             "N_site_years" = site_data$N_site_years, 
             "N_obs_temps" = length(site_data$obs_temp), "obs_temps" = site_data$obs_temp,
             "temp_start_idxs" = site_data$temp_start_idxs, "N_days" = site_data$N_days,
             "N" = length(site_data$events), "N_events" = site_data$N_events,
             "precursor_events" = site_data$precursor_events, 
             "events" = site_data$events,
             "event_start_idxs" = site_data$event_start_idxs,
             "event_end_idxs" = site_data$event_end_idxs)

############################################################
# Standard survival model
############################################################

set.seed(49384838)

simu_inits <- function(chain_id) {
  return(list("T_min" = rnorm(1, 5, 5 / 2.32), 
              "T_opt" = rnorm(1, 25, 5 / 2.32), 
              "T_max" = rnorm(1, 35, 5 / 2.32), 
              "delta" = rlnorm(1, 0.5, 0.5),
              "gamma" = abs(rnorm(1, 0, 10 / 2.57))))
}

# Run with higher adapt_delta to force a smaller step size and avoid
# unstable numerical Hamiltonian trajectories.
surv_fit <- stan(file="pheno_survival.stan", 
                 data=data, init=simu_inits, seed=8438338,
                 warmup=1000, iter=2024, refresh=0,
                 control=list("adapt_delta" = 0.95))

# All Hamiltonian Monte Carlo diagnostics are clear.
diagnostics <- util$extract_hmc_diagnostics(surv_fit)
util$check_all_hmc_diagnostics(diagnostics)

# The diagnostics for all parameter expectands are clear.
surv_samples <- util$extract_expectands(surv_fit)
names <- c('T_min', 'T_opt', 'T_max', 'delta', 'gamma')
base_samples <- util$filter_expectands(surv_samples, names)
util$check_all_expectand_diagnostics(base_samples)

# Confident in the faithfulness of our posterior fit we can consider 
# a posterior retrodictive check to analyze the adequacy of the standard
# survival model.  As expected the rigidity of the survival model results 
# in a posterior predictive distribution that is much too disperse, 
# predicting events almost immediately after flowering and far into
# the fall, both inconsistenet with the observed data.  
par(mfrow=c(1, 1))
pred_names <- grep('pred_events', names(surv_samples), value=TRUE)
hist_retro(data$events, surv_samples, pred_names, 125, 370, 5, "Phenology Event")

# Examining the marginal posteriors for each parmeter we can see that
# the posterior concentrates on smaller values for T_max which delays
# the accumulation of forcings as long as possible.
par(mfrow=c(2, 3))

util$plot_expectand_pushforward(surv_samples[["T_min"]], 25,
                                display_name="T_min", flim=c(-5, 15))
xs <- seq(-5, 15, 0.01)
ys <- dnorm(xs, 5, 5 / 2.32)
lines(xs, ys, lwd=2, col=c_light_teal)

util$plot_expectand_pushforward(surv_samples[["T_opt"]], 25,
                                display_name="T_opt", flim=c(15, 35))
xs <- seq(15, 35, 0.01)
ys <- dnorm(xs, 25, 5 / 2.32)
lines(xs, ys, lwd=2, col=c_light_teal)

plot.new()

util$plot_expectand_pushforward(surv_samples[["T_max"]], 25,
                                display_name="T_max", flim=c(20, 45))
xs <- seq(20, 45, 0.01)
ys <- dnorm(xs, 35, 5 / 2.32)
lines(xs, ys, lwd=2, col=c_light_teal)

util$plot_expectand_pushforward(surv_samples[["delta"]], 25,
                                display_name="delta", flim=c(0, 15))
xs <- seq(0, 15, 0.01)
ys <- dlnorm(xs, 0.5, 0.5)
lines(xs, ys, lwd=2, col=c_light_teal)

util$plot_expectand_pushforward(surv_samples[["gamma"]], 25,
                                display_name="gamma", flim=c(0, 0.1))
xs <- seq(0, 0.1, 0.001)
ys <- dnorm(xs, 0, 10 / 2.57)
lines(xs, ys, lwd=2, col=c_light_teal)

# The inferred behavior of the forcing functions demonstrate this contortion;
# the small inferred values of T_max cut off the forcing functions so that the
# accumulated forcing doesn't grow too quickly in the summer, and the survival
# function doesn't decay too quickly.  Unfortunately this isnt't sufficient to 
# capture the behavior of the observed data particularly well.
par(mfrow=c(1, 1))

hist(data$obs_temp, prob=T, breaks=50, col=c_dark_teal, border=c_light_teal,
     main="", xlim=c(-20, 35), xlab="", xaxt='n', 
     ylim=c(0, 0.1), ylab="", yaxt='n')

par(new = T)

f_names <- grep('forcings', names(surv_samples), value=TRUE)
fs <- sapply(f_names, function(f_name) c(t(surv_samples[[f_name]]), recursive=TRUE))

plot_realizations(data$temp_grid, fs, 
                  name="Posterior Forcing Function Realizations",
                  xname="Temperature (C)", 
                  yname="Forcing (FU)", display_ylim=c(0, 1.1))

##################################################
# Modified survival model
##################################################

set.seed(49384838)

simu_inits <- function(chain_id) {
  return(list("T_min" = rnorm(1, 5, 5 / 2.32), 
              "T_opt" = rnorm(1, 25, 5 / 2.32), 
              "T_max" = rnorm(1, 35, 5 / 2.32),  
              "delta" = rlnorm(1, 0.5, 05),
              "Psi0"  = rnorm(1, 60, 15 / 2.32),
              "sigma" = abs(rnorm(1, 0, 10 / 2.57))))
}

mod_surv_fit <- stan(file="pheno_modified_survival.stan", 
                     data=data, init=simu_inits, seed=8438338,
                     warmup=1000, iter=2024, refresh=0)

# All Hamiltonian Monte Carlo diagnostics are clear.
diagnostics <- util$extract_hmc_diagnostics(mod_surv_fit)
util$check_all_hmc_diagnostics(diagnostics)

# The diagnostics for all parameter expectands are clear.
mod_surv_samples <- util$extract_expectands(mod_surv_fit)
names <- c('T_min', 'T_opt', 'T_max', 'delta', 'Psi0', 'sigma')
base_samples <- util$filter_expectands(mod_surv_samples, names)
util$check_all_expectand_diagnostics(base_samples)

# With the ability to suppress the accumulated forcings until the threshold
# the modified survival model exhibits a far better posterior retrodictive
# check.  There appers to be some fine-scale structure in the observed data
# that the modified survival model isn't able to accommodate, but this isn't
# surprising given the crude temperature measurements and no accounting for
# other local ecological conditions across sites and across years.
par(mfrow=c(1, 1))
pred_names <- grep('pred_events', names(mod_surv_samples), value=TRUE)
hist_retro(data$events, mod_surv_samples, pred_names, 180, 240, 5, "Phenology Event")

# In contrast to the standard survival model, which lead to inferences of
# narrow forcing functions, the modified survival model suggests that wider
# forcing functions are in fact a better fit to the observed data.
par(mfrow=c(2, 3))

util$plot_expectand_pushforward(mod_surv_samples[["T_min"]], 25,
                                display_name="T_min", flim=c(-5, 15))
xs <- seq(-5, 15, 0.01)
ys <- dnorm(xs, 5, 5 / 2.32)
lines(xs, ys, lwd=2, col=c_light_teal)

util$plot_expectand_pushforward(mod_surv_samples[["T_opt"]], 25,
                                display_name="T_opt", flim=c(15, 35))
xs <- seq(15, 35, 0.01)
ys <- dnorm(xs, 25, 5 / 2.32)
lines(xs, ys, lwd=2, col=c_light_teal)

util$plot_expectand_pushforward(mod_surv_samples[["Psi0"]], 25,
                                display_name="Psi0", flim=c(20, 90))
xs <- seq(20, 90, 0.01)
ys <- dnorm(xs, 60, 15 / 2.32)
lines(xs, ys, lwd=2, col=c_light_teal)

util$plot_expectand_pushforward(mod_surv_samples[["T_max"]], 25,
                                display_name="T_max", flim=c(20, 45))
xs <- seq(20, 45, 0.01)
ys <- dnorm(xs, 35, 5 / 2.32)
lines(xs, ys, lwd=2, col=c_light_teal)

util$plot_expectand_pushforward(mod_surv_samples[["delta"]], 25,
                                display_name="delta", flim=c(0, 15))
xs <- seq(0, 15, 0.01)
ys <- dlnorm(xs, 0.5, 0.5)
lines(xs, ys, lwd=2, col=c_light_teal)

util$plot_expectand_pushforward(mod_surv_samples[["sigma"]], 25,
                                display_name="sigma", flim=c(0, 10))
xs <- seq(0, 10, 0.1)
ys <- dnorm(xs, 0, 10 / 2.57)
lines(xs, ys, lwd=2, col=c_light_teal)

# The higher-temperatures in late spring and summer now actively contribute to
# the accumulated forcing of versaison, but the thresholding prevents veraison 
# events from starting until a minimal accumulation is reached.
par(mfrow=c(1, 1))

hist(data$obs_temp, prob=T, breaks=50, col=c_dark_teal, border=c_light_teal,
     main="", xlim=c(-20, 35), xlab="", xaxt='n', 
     ylim=c(0, 0.1), ylab="", yaxt='n')

par(new = T)

f_names <- grep('forcings', names(mod_surv_samples), value=TRUE)
fs <- sapply(f_names, function(f_name) c(t(mod_surv_samples[[f_name]]), recursive=TRUE))

plot_realizations(data$temp_grid, fs, 
                  name="Posterior Forcing Function Realizations",
                  xname="Temperature (C)", 
                  yname="Forcing (FU)", display_ylim=c(0, 1.1))

############################################################
# Retrodictive Comparisons
############################################################

par(mfrow=c(1, 2))
pred_names <- grep('pred_events', names(surv_samples), value=TRUE)
hist_retro(data$events, surv_samples, pred_names, 125, 366, 15, "Phenology Event")

pred_names <- grep('pred_events', names(mod_surv_samples), value=TRUE)
hist_retro(data$events, mod_surv_samples, pred_names, 125, 366, 15, "Phenology Event")

# Save output for paper graphics
d <- 15
B <- 366 / d + 1

idx <- rep(1:B, each=2)
x <- sapply(1:length(idx), function(b) if(b %% 2 == 0) d * idx[b] - 0.5 
            else d * (idx[b] - 1) - 0.5)
breaks <- d * (0:B) - 0.5
bin_min <- min(breaks)
bin_max <- max(breaks)

obs_counts <- hist(data$events, breaks=breaks, plot=FALSE)$counts
pad_obs_counts <- do.call(cbind, lapply(idx, function(n) obs_counts[n]))

cat(sprintf("%.3f/%.3f,", x, pad_obs_counts), "\n")

x1 <- x[2 * (1:25) - 1]
x2 <- x[2 * (1:25)]

pred_names <- grep('pred_events', names(surv_samples), value=TRUE)
pred <- sapply(pred_names,
               function(name) c(t(surv_samples[[name]]), recursive=TRUE))
N <- dim(pred)[1]
pred_counts <- sapply(1:N,
                      function(n) hist(pred[n,][bin_min < pred[n,] & pred[n,] < bin_max],
                                       breaks=breaks,
                                       plot=FALSE)$counts)
probs = c(0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9)
cred <- sapply(1:B,
               function(b) quantile(pred_counts[b,], probs=probs))

cat(sprintf("%.3f/%.3f/%.3f/%.3f,", x1, x2, cred[1,], cred[9,]), "\n")
cat(sprintf("%.3f/%.3f/%.3f/%.3f,", x1, x2, cred[2,], cred[8,]), "\n")
cat(sprintf("%.3f/%.3f/%.3f/%.3f,", x1, x2, cred[3,], cred[7,]), "\n")
cat(sprintf("%.3f/%.3f/%.3f/%.3f,", x1, x2, cred[4,], cred[6,]), "\n")
cat(sprintf("%.3f/%.3f/%.3f,",      x1, x2, cred[5,]), "\n")

pred_names <- grep('pred_events', names(mod_surv_samples), value=TRUE)
pred <- sapply(pred_names,
               function(name) c(t(mod_surv_samples[[name]]), recursive=TRUE))
N <- dim(pred)[1]
pred_counts <- sapply(1:N,
                      function(n) hist(pred[n,][bin_min < pred[n,] & pred[n,] < bin_max],
                                       breaks=breaks,
                                       plot=FALSE)$counts)
probs = c(0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9)
cred <- sapply(1:B,
               function(b) quantile(pred_counts[b,], probs=probs))

cat(sprintf("%.3f/%.3f/%.3f/%.3f,", x1, x2, cred[1,], cred[9,]), "\n")
cat(sprintf("%.3f/%.3f/%.3f/%.3f,", x1, x2, cred[2,], cred[8,]), "\n")
cat(sprintf("%.3f/%.3f/%.3f/%.3f,", x1, x2, cred[3,], cred[7,]), "\n")
cat(sprintf("%.3f/%.3f/%.3f/%.3f,", x1, x2, cred[4,], cred[6,]), "\n")
cat(sprintf("%.3f/%.3f/%.3f,",      x1, x2, cred[5,]), "\n")

############################################################
# Survival Function Comparisons
############################################################

forcing <- function(T_in, T_min, T_opt, T_max, delta) {
  if (T_in < T_min)
    return(0)
  if (T_in > T_max)
    return(0)
  
  if (T_opt > 0.5 * (T_min + T_max)) {
    phi <- (T_max - T_opt) / (T_opt - T_min)
    gamma <- (delta * T_max + T_opt - (1 + delta) * T_min) / (T_max - T_opt)
    a <- (T_in - T_min) / (T_opt - T_min)
    
    if (T_in > T_opt) {
      b <- (T_max - T_in) / (T_max - T_opt);
      c <- b**phi
      return((a * c)**gamma)
    } else {
      b <- (T_max - T_opt) / (T_max - T_in)
      c <- b**(-phi)
      return((a * c)**gamma)
    }
  } else {
    phi <- (T_opt - T_min) / (T_max - T_opt)
    gamma <-  ((1 + delta) * T_max - T_opt - delta * T_min) / (T_opt - T_min)
    b <- (T_max - T_in) / (T_max - T_opt)
    
    if (T_in < T_opt) {
      a <- (T_in - T_min) / (T_opt - T_min)
      c <- a**phi
      return((c * b)**gamma)
    } else {
      a <- (T_opt - T_min) / (T_in - T_min)
      c <- a**(-phi)
      return((c * b)**gamma);
    }
  }
}

logistic <- function(x) {
  if (x > 0) {
    a <- exp(-x)
    1 / (1 + a)
  } else {
    a <- exp(+x)
    a / (1 + a)
  }
}

n <- 1
sample_idxs <- 1:4000
e <- 1

# Accumulated Forcings
nom_samples <- sapply(c("T_min", "T_opt", "T_max", "delta", "gamma"),
                  function(name) c(t(surv_samples[[name]]), recursive=TRUE))

mod_samples <- sapply(c("T_min", "T_opt", "T_max", "delta", "Psi0", "sigma"),
                      function(name) c(t(mod_surv_samples[[name]]), recursive=TRUE))

nom_post_daily_forcings <- matrix(NA, nrow=4000, ncol=data$N_days[n]) 
mod_post_daily_forcings <- matrix(NA, nrow=4000, ncol=data$N_days[n]) 

for (d in 1:data$N_days[n]) {
  for (r in sample_idxs) {
    nom_post_daily_forcings[r, d] <- forcing(data$obs_temp[data$temp_start_idxs[n] + d - 1], 
                                             nom_samples[r, 1], nom_samples[r, 2], 
                                             nom_samples[r, 3], nom_samples[r, 4])
    mod_post_daily_forcings[r, d] <- forcing(data$obs_temp[data$temp_start_idxs[n] + d - 1], 
                                             mod_samples[r, 1], mod_samples[r, 2], 
                                             mod_samples[r, 3], mod_samples[r, 4])
  }
}

nom_post_accum_forcings <- t(sapply(sample_idxs, function(r) cumsum(nom_post_daily_forcings[r,])))
mod_post_accum_forcings <- t(sapply(sample_idxs, function(r) cumsum(mod_post_daily_forcings[r,])))

local_precursor_events <- data$precursor_events[data$event_start_idxs[n]:data$event_end_idxs[n]]
local_events <- data$events[data$event_start_idxs[n]:data$event_end_idxs[n]]

precursor <- local_precursor_events[e]
event <- local_events[e]

nom_post_init_forcing <- nom_post_accum_forcings[,data$precursor_events[e]]
mod_post_init_forcing <- mod_post_accum_forcings[,data$precursor_events[e]]

nom_post_surv <- matrix(NA, nrow=4000, ncol=data$N_days[n]) 
mod_post_surv <- matrix(NA, nrow=4000, ncol=data$N_days[n]) 

for (r in sample_idxs) {
  for (d in 1:data$N_days[n]) {
    if (d < precursor) {
      nom_post_surv[r, d] = 1
      mod_post_surv[r, d] = 1
    } else {
      accum <- nom_post_accum_forcings[r, d] - nom_post_init_forcing[r]
      nom_post_surv[r, d] = exp(- nom_samples[r, 5] * accum)
      
      accum <- mod_post_accum_forcings[r, d] - mod_post_init_forcing[r]
      mod_post_surv[r, d] = 1 - logistic( (accum - mod_samples[r, 5]) / mod_samples[r, 6])
    }
  }
}

par(mfrow=c(1, 2), oma = c(0, 0, 2, 0))

f_names <- grep('forcings', names(surv_samples), value=TRUE)
fs <- sapply(f_names, function(f_name) c(t(surv_samples[[f_name]]), recursive=TRUE))

plot_realizations(1:data$N_days[n], nom_post_surv, 
                  name="Nominal Survival Model",
                  xname="Day of Year", 
                  yname="Survival Function", display_ylim=c(0, 1.1))

abline(v=precursor, lwd=3, col="white")
abline(v=precursor, lwd=2, col=c_dark_teal)

abline(v=event, lwd=3, col="white")
abline(v=event, lwd=2, col=c_dark_teal)

plot_realizations(1:data$N_days[n], mod_post_surv, 
                  name="Modified Survival Model",
                  xname="Day of Year", 
                  yname="Survival Function", display_ylim=c(0, 1.1))

abline(v=precursor, lwd=3, col="white")
abline(v=precursor, lwd=2, col=c_dark_teal)

abline(v=event, lwd=3, col="white")
abline(v=event, lwd=2, col=c_dark_teal)

mtext(paste0("Year ", years[n], ", Event ", e), side=3, line=0.5, outer=TRUE)

# Save output for paper graphics
idx <- 400 * (1:10)
cat(sprintf("%.3f,", nom_post_surv[idx[1],]), "\n")
cat(sprintf("%.3f,", nom_post_surv[idx[2],]), "\n")
cat(sprintf("%.3f,", nom_post_surv[idx[3],]), "\n")
cat(sprintf("%.3f,", nom_post_surv[idx[4],]), "\n")
cat(sprintf("%.3f,", nom_post_surv[idx[5],]), "\n")
cat(sprintf("%.3f,", nom_post_surv[idx[6],]), "\n")
cat(sprintf("%.3f,", nom_post_surv[idx[7],]), "\n")
cat(sprintf("%.3f,", nom_post_surv[idx[8],]), "\n")
cat(sprintf("%.3f,", nom_post_surv[idx[9],]), "\n")
cat(sprintf("%.3f,", nom_post_surv[idx[10],]), "\n")

cat(sprintf("%.3f,", mod_post_surv[idx[1],]), "\n")
cat(sprintf("%.3f,", mod_post_surv[idx[2],]), "\n")
cat(sprintf("%.3f,", mod_post_surv[idx[3],]), "\n")
cat(sprintf("%.3f,", mod_post_surv[idx[4],]), "\n")
cat(sprintf("%.3f,", mod_post_surv[idx[5],]), "\n")
cat(sprintf("%.3f,", mod_post_surv[idx[6],]), "\n")
cat(sprintf("%.3f,", mod_post_surv[idx[7],]), "\n")
cat(sprintf("%.3f,", mod_post_surv[idx[8],]), "\n")
cat(sprintf("%.3f,", mod_post_surv[idx[9],]), "\n")
cat(sprintf("%.3f,", mod_post_surv[idx[10],]), "\n")

############################################################
# Inference Comparisons
############################################################

par(mfrow=c(4, 2))

# T_min
util$plot_expectand_pushforward(surv_samples[["T_min"]], 25,
                                display_name="T_min", flim=c(-5, 15))
xs <- seq(-5, 15, 0.01)
ys <- dnorm(xs, 5, 5 / 2.32)
lines(xs, ys, lwd=2, col=c_light_teal)

util$plot_expectand_pushforward(mod_surv_samples[["T_min"]], 25,
                                display_name="T_min", flim=c(-5, 15))
xs <- seq(-5, 15, 0.01)
ys <- dnorm(xs, 5, 5 / 2.32)
lines(xs, ys, lwd=2, col=c_light_teal)

# T_opt
util$plot_expectand_pushforward(surv_samples[["T_opt"]], 25,
                                display_name="T_opt", flim=c(15, 35))
xs <- seq(15, 35, 0.01)
ys <- dnorm(xs, 25, 5 / 2.32)
lines(xs, ys, lwd=2, col=c_light_teal)

util$plot_expectand_pushforward(mod_surv_samples[["T_opt"]], 25,
                                display_name="T_opt", flim=c(15, 35))
xs <- seq(15, 35, 0.01)
ys <- dnorm(xs, 25, 5 / 2.32)
lines(xs, ys, lwd=2, col=c_light_teal)

# T_max
util$plot_expectand_pushforward(surv_samples[["T_max"]], 25,
                                display_name="T_max", flim=c(20, 45))
xs <- seq(20, 45, 0.01)
ys <- dnorm(xs, 35, 5 / 2.32)
lines(xs, ys, lwd=2, col=c_light_teal)

util$plot_expectand_pushforward(mod_surv_samples[["T_max"]], 25,
                                display_name="T_max", flim=c(20, 45))
xs <- seq(20, 45, 0.01)
ys <- dnorm(xs, 35, 5 / 2.32)
lines(xs, ys, lwd=2, col=c_light_teal)

# delta
util$plot_expectand_pushforward(surv_samples[["delta"]], 25,
                                display_name="delta", flim=c(0, 15))
xs <- seq(0, 15, 0.01)
ys <- dlnorm(xs, 0.5, 0.5)
lines(xs, ys, lwd=2, col=c_light_teal)

util$plot_expectand_pushforward(mod_surv_samples[["delta"]], 25,
                                display_name="delta", flim=c(0, 15))
xs <- seq(0, 15, 0.01)
ys <- dlnorm(xs, 0.5, 0.5)
lines(xs, ys, lwd=2, col=c_light_teal)

############################################################
# Inferred Forcing Comparisons
############################################################

par(mfrow=c(1, 2))

nom_fs <- sapply(f_names, function(f_name) c(t(surv_samples[[f_name]]), recursive=TRUE))
plot_realizations(data$temp_grid, nom_fs, 
                  name="Posterior\nForcing Function Realizations",
                  xname="Temperature (C)", 
                  yname="Forcing (FU)", display_ylim=c(0, 1.1))

mod_fs <- sapply(f_names, function(f_name) c(t(mod_surv_samples[[f_name]]), recursive=TRUE))
plot_realizations(data$temp_grid, mod_fs, 
                  name="Posterior\nForcing Function Realizations",
                  xname="Temperature (C)", 
                  yname="Forcing (FU)", display_ylim=c(0, 1.1))


# Save output for paper graphics
idx <- 400 * (1:10)
cat(sprintf("%.3f,", nom_fs[idx[1],]), "\n")
cat(sprintf("%.3f,", nom_fs[idx[2],]), "\n")
cat(sprintf("%.3f,", nom_fs[idx[3],]), "\n")
cat(sprintf("%.3f,", nom_fs[idx[4],]), "\n")
cat(sprintf("%.3f,", nom_fs[idx[5],]), "\n")
cat(sprintf("%.3f,", nom_fs[idx[6],]), "\n")
cat(sprintf("%.3f,", nom_fs[idx[7],]), "\n")
cat(sprintf("%.3f,", nom_fs[idx[8],]), "\n")
cat(sprintf("%.3f,", nom_fs[idx[9],]), "\n")
cat(sprintf("%.3f,", nom_fs[idx[10],]), "\n")

cat(sprintf("%.3f,", mod_fs[idx[1],]), "\n")
cat(sprintf("%.3f,", mod_fs[idx[2],]), "\n")
cat(sprintf("%.3f,", mod_fs[idx[3],]), "\n")
cat(sprintf("%.3f,", mod_fs[idx[4],]), "\n")
cat(sprintf("%.3f,", mod_fs[idx[5],]), "\n")
cat(sprintf("%.3f,", mod_fs[idx[6],]), "\n")
cat(sprintf("%.3f,", mod_fs[idx[7],]), "\n")
cat(sprintf("%.3f,", mod_fs[idx[8],]), "\n")
cat(sprintf("%.3f,", mod_fs[idx[9],]), "\n")
cat(sprintf("%.3f,", mod_fs[idx[10],]), "\n")




==> anc/sauvignon_blanc_veraison.csv <==
# Processed from data available at https://data.pheno.fr/

company,vineyard,variety,year,startdate,doy
vassal,vassal,Sauvignon,1987,155,218
vassal,vassal,Sauvignon,1987,156,218
vassal,vassal,Sauvignon,2003,150,199
vassal,vassal,Sauvignon,2004,154,215
vassal,vassal,Sauvignon,2005,152,213
vassal,vassal,Sauvignon,2006,146,205
vassal,vassal,Sauvignon,2007,141,205
vassal,vassal,Sauvignon,2008,149,213
vassal,vassal,Sauvignon,2009,146,208
vassal,vassal,Sauvignon,2010,151,214
vassal,vassal,Sauvignon,2011,133,206
vassal,vassal,Sauvignon,2012,150,208
vassal,vassal,Sauvignon,2013,154,218
vassal,vassal,Sauvignon,2014,147,202
vassal,vassal,Sauvignon,1988,155,214
vassal,vassal,Sauvignon,1989,150,205
vassal,vassal,Sauvignon,1990,143,193
vassal,vassal,Sauvignon,1991,151,217
vassal,vassal,Sauvignon,1992,142,210
vassal,vassal,Sauvignon,1993,151,206
vassal,vassal,Sauvignon,1994,146,206
vassal,vassal,Sauvignon,1995,149,213
vassal,vassal,Sauvignon,2002,147,205
vassal,vassal,Sauvignon,2003,146,203
vassal,vassal,Sauvignon,2004,156,215
vassal,vassal,Sauvignon,2005,152,213
vassal,vassal,Sauvignon,2006,145,209
vassal,vassal,Sauvignon,2007,140,205
vassal,vassal,Sauvignon,2008,142,213
vassal,vassal,Sauvignon,2009,142,205
vassal,vassal,Sauvignon,1988,155,214
vassal,vassal,Sauvignon,1989,150,210
vassal,vassal,Sauvignon,1990,143,197
vassal,vassal,Sauvignon,1991,151,217
vassal,vassal,Sauvignon,1992,142,210
vassal,vassal,Sauvignon,1993,151,206
vassal,vassal,Sauvignon,1994,146,206
vassal,vassal,Sauvignon,1995,153,213
vassal,vassal,Sauvignon,1991,151,217
vassal,vassal,Sauvignon,1996,154,212
vassal,vassal,Sauvignon,1997,134,193
vassal,vassal,Sauvignon,1998,147,205
vassal,vassal,Sauvignon,1999,146,211
vassal,vassal,Sauvignon,2000,144,206
vassal,vassal,Sauvignon,1996,154,212
vassal,vassal,Sauvignon,1997,137,193
vassal,vassal,Sauvignon,1998,147,205
vassal,vassal,Sauvignon,1999,146,208
vassal,vassal,Sauvignon,2000,150,206
vassal,vassal,Sauvignon,2001,144,204
vassal,vassal,Sauvignon,2002,147,203
vassal,vassal,Sauvignon,2003,150,203
vassal,vassal,Sauvignon,2004,156,215
vassal,vassal,Sauvignon,2005,152,213
vassal,vassal,Sauvignon,2006,147,209
vassal,vassal,Sauvignon,2007,141,205
vassal,vassal,Sauvignon,2008,149,213
vassal,vassal,Sauvignon,2010,148,207
vassal,vassal,Sauvignon,2011,137,201
vassal,vassal,Sauvignon,2012,148,208
vassal,vassal,Sauvignon,2014,146,203
vassal,vassal,Sauvignon,1996,154,212
vassal,vassal,Sauvignon,1997,137,193
vassal,vassal,Sauvignon,1999,145,211
vassal,vassal,Sauvignon,2000,150,206
vassal,vassal,Sauvignon,2001,144,204
vassal,vassal,Sauvignon,2003,150,203
vassal,vassal,Sauvignon,2004,156,215
vassal,vassal,Sauvignon,2005,152,213
vassal,vassal,Sauvignon,2011,136,206
vassal,vassal,Sauvignon,2012,148,210
vassal,vassal,Sauvignon,2013,158,212
vassal,vassal,Sauvignon,1987,155,218
vassal,vassal,Sauvignon,1996,154,213
vassal,vassal,Sauvignon,1997,137,193
vassal,vassal,Sauvignon,1998,147,205
vassal,vassal,Sauvignon,1999,147,208
vassal,vassal,Sauvignon,2000,150,206
vassal,vassal,Sauvignon,2001,147,204
vassal,vassal,Sauvignon,2002,143,203
vassal,vassal,Sauvignon,2006,147,209
vassal,vassal,Sauvignon,2007,141,205
vassal,vassal,Sauvignon,2008,149,213
vassal,vassal,Sauvignon,2009,146,208
vassal,vassal,Sauvignon,2010,148,214
vassal,vassal,Sauvignon,2011,137,203
vassal,vassal,Sauvignon,2012,149,208
vassal,vassal,Sauvignon,2013,157,212
vassal,vassal,Sauvignon,2014,146,206
vassal,vassal,Sauvignon,1988,152,207
vassal,vassal,Sauvignon,1989,142,198
vassal,vassal,Sauvignon,1990,138,201
vassal,vassal,Sauvignon,2001,147,207
vassal,vassal,Sauvignon,2002,147,206
vassal,vassal,Sauvignon,2003,150,199
vassal,vassal,Sauvignon,2004,156,215
vassal,vassal,Sauvignon,2005,153,213
vassal,vassal,Sauvignon,2006,147,205
vassal,vassal,Sauvignon,2007,143,205
vassal,vassal,Sauvignon,2008,150,213
vassal,vassal,Sauvignon,2009,146,208
vassal,vassal,Sauvignon,2010,155,214
vassal,vassal,Sauvignon,2011,137,206
vassal,vassal,Sauvignon,2012,150,208
vassal,vassal,Sauvignon,2013,157,218
vassal,vassal,Sauvignon,2014,148,203
vassal,vassal,Sauvignon,1987,155,215
vassal,vassal,Sauvignon,1988,152,207
vassal,vassal,Sauvignon,1989,142,198
vassal,vassal,Sauvignon,1987,157,218
vassal,vassal,Sauvignon,1992,147,208
vassal,vassal,Sauvignon,1996,153,211


==> anc/stan_utility_rstan.R <==
################################################################################
#
# The code is copyright 2003 Michael Betancourt and licensed under the
# new BSD (3-clause) license:
#  https://opensource.org/licenses/BSD-3-Clause
#
# For more information see https://github.com/betanalpha/mcmc_diagnostics.
#
################################################################################

# Load required libraries
library(rstan)
library(colormap)

# Graphic configuration
c_light <- c("#DCBCBC")
c_light_highlight <- c("#C79999")
c_mid <- c("#B97C7C")
c_mid_highlight <- c("#A25050")
c_dark <- c("#8F2727")
c_dark_highlight <- c("#7C0000")

c_light_teal <- c("#6B8E8E")
c_mid_teal <- c("#487575")
c_dark_teal <- c("#1D4F4F")

# Extract unpermuted expectand values from a StanFit object and format 
# them for convenient access.  Removes the auxiliary `lp__` variable.
# @param stan_fit A StanFit object
# @return A named list of two-dimensional arrays for each expectand in 
#         the StanFit object.  The first dimension of each element 
#         indexes the Markov chains and the second dimension indexes the 
#         sequential states within each Markov chain. 
extract_expectands <- function(stan_fit) {
  nom_params <- rstan:::extract(stan_fit, permuted=FALSE)
  N <- dim(nom_params)[3] - 1
  params <- lapply(1:N, function(n) t(nom_params[,,n]))
  names(params) <- names(stan_fit)[1:N]
  (params)
}

# Extract Hamiltonian Monte Carlo diagnostics values from a StanFit
# object and format them for convenient access.
# @param stan_fit A StanFit object
# @return A named list of two-dimensional arrays for each expectand in 
#         the StanFit object.  The first dimension of each element 
#         indexes the Markov chains and the second dimension indexes the 
#         sequential states within each Markov chain. 
extract_hmc_diagnostics <- function(stan_fit) {
  diagnostic_names <- c('divergent__', 'treedepth__', 'n_leapfrog__', 
                        'stepsize__', 'energy__', 'accept_stat__')

  nom_params <- get_sampler_params(stan_fit, inc_warmup=FALSE)
  C <- length(nom_params)
  params <- lapply(diagnostic_names, 
                   function(name) t(sapply(1:C, function(c) 
                                  nom_params[c][[1]][,name])))
  names(params) <- diagnostic_names
  (params)
}

# Check all Hamiltonian Monte Carlo Diagnostics 
# for an ensemble of Markov chains
# @param diagnostics A named list of two-dimensional arrays for 
#                    each expectand.  The first dimension of each
#                    element indexes the Markov chains and the 
#                    second dimension indexes the sequential 
#                    states within each Markov chain.
# @param adapt_target Target acceptance proxy statistic for step size 
#                     adaptation.
# @param max_treedepth The maximum numerical trajectory treedepth
# @param max_width Maximum line width for printing
check_all_hmc_diagnostics <- function(diagnostics,
                                      adapt_target=0.801,
                                      max_treedepth=10,
                                      max_width=72) {
  if (!is.vector(diagnostics)) {
    stop('Input variable `diagnostics` is not a named list!')
  }
  
  no_warning <- TRUE
  no_divergence_warning <- TRUE
  no_treedepth_warning <- TRUE
  no_efmi_warning <- TRUE
  no_accept_warning <- TRUE
  
  message <- ""
  
  C <- dim(diagnostics[['divergent__']])[1]
  S <- dim(diagnostics[['divergent__']])[2]
  
  for (c in 1:C) {
    local_message <- ""
    # Check for divergences
    n_div <- sum(diagnostics[['divergent__']][c,])
    
    if (n_div > 0) {
      no_warning <- FALSE
      no_divergence_warning <- FALSE
      local_message <- 
        paste0(local_message,
               sprintf('  Chain %s: %s of %s transitions (%.1f%%) ', 
                       c, n_div, S, 100 * n_div / S),
               'diverged.\n')
    }
    
    # Check for tree depth saturation
    n_tds <- sum(sapply(diagnostics[['treedepth__']][c,], 
                        function(s) s >= max_treedepth))
    
    if (n_tds > 0) {
      no_warning <- FALSE
      no_treedepth_warning <- FALSE
      local_message <- 
        paste0(local_message,
               sprintf('  Chain %s: %s of %s transitions (%s%%) ', 
                       c, n_tds, S, 100 * n_tds / S),
               sprintf('saturated the maximum treedepth of %s.\n', 
                       max_treedepth))
    }
    
    # Check the energy fraction of missing information (E-FMI)
    energies = diagnostics[['energy__']][c,]
    numer = sum(diff(energies)**2) / length(energies)
    denom = var(energies)
    efmi <- numer / denom
    if (efmi < 0.2) {
      no_warning <- FALSE
      no_efmi_warning <- FALSE
      local_message <- 
        paste0(local_message, 
               sprintf('  Chain %s: E-FMI = %.3f.\n', c, efmi))
    }
    
    # Check convergence of the stepsize adaptation
    ave_accept_proxy <- mean(diagnostics[['accept_stat__']][c,])
    if (ave_accept_proxy < 0.9 * adapt_target) {
      no_warning <- FALSE
      no_accept_warning <- FALSE
      local_message <- 
        paste0(local_message,
               sprintf('  Chain %s: Averge proxy acceptance ', c),
               sprintf('statistic (%.3f) is\n', ave_accept_proxy),
                       '           smaller than 90% of the target ',
               sprintf('(%.3f).\n', adapt_target))
    }
    
    if (local_message != "") {
      message <- paste0(message, local_message, '\n')
    }
  }

  if (no_warning) {
    desc <- paste0('All Hamiltonian Monte Carlo diagnostics are ',
                   'consistent with reliable Markov chain Monte Carlo.\n\n')
    desc <- paste0(strwrap(desc, max_width, 2), collapse='\n')
    message <- paste0(message, desc)
  }
  
  if (!no_divergence_warning) {
    desc <- paste0('Divergent Hamiltonian transitions result from ',
                   'unstable numerical trajectories.  These ',
                   'instabilities are often due to degenerate target ',
                   'geometry, especially "pinches".  If there are ',
                   'only a small number of divergences then running ',
                   'with adept_delta larger ',
                   sprintf('than %.3f may reduce the ', adapt_target),
                   'instabilities at the cost of more expensive ',
                   'Hamiltonian transitions.\n\n')
    desc <- paste0(strwrap(desc, max_width, 2), collapse='\n')
    message <- paste0(message, desc, '\n\n')
  }

  if (!no_treedepth_warning) {
    desc <- paste0('Numerical trajectories that saturate the ',
                   'maximum treedepth have terminated prematurely.  ',
                   sprintf('Increasing max_depth above %s ', max_treedepth),
                   'should result in more expensive, but more ',
                   'efficient, Hamiltonian transitions.\n\n')
    desc <- paste0(strwrap(desc, max_width, 2), collapse='\n')
    message <- paste0(message, desc, '\n\n')
  }

  if (!no_efmi_warning) {
    desc <- paste0('E-FMI below 0.2 arise when a funnel-like geometry ',
                   'obstructs how effectively Hamiltonian trajectories ',
                   'can explore the target distribution.\n\n')
    desc <- paste0(strwrap(desc, max_width, 2), collapse='\n')
    message <- paste0(message, desc, '\n\n')
  }

  if (!no_accept_warning) {
    desc <- paste0('A small average proxy acceptance statistic ',
                   'indicates that the adaptation of the numerical ',
                   'integrator step size failed to converge.  This is ',
                   'often due to discontinuous or imprecise ',
                   'gradients.\n\n')
    desc <- paste0(strwrap(desc, max_width, 2), collapse='\n')
    message <- paste0(message, desc, '\n\n')
  }

  cat(message)
}

# Plot outcome of inverse metric adaptation
# @params stan_fit A StanFit object
# @params B The number of bins for the inverse metric element histograms.
plot_inv_metric <- function(stan_fit, B=25) {
  adaptation_info <- rstan:::get_adaptation_info(stan_fit)
  C <- length(adaptation_info)

  inv_metric_elems <- list()
  for (c in 1:C) {
    raw_info <- adaptation_info[[c]]
    clean1 <- sub("# Adaptation terminated\n# Step size = [0-9.]*\n#",
                  "", raw_info)
    clean2 <- sub(" [a-zA-Z ]*:\n# ", "", clean1)
    clean3 <- sub("\n$", "", clean2)
    inv_metric_elems[[c]] <- as.numeric(strsplit(clean3, ',')[[1]])
  }

  min_elem <- min(unlist(inv_metric_elems))
  max_elem <- max(unlist(inv_metric_elems))

  delta <- (max_elem - min_elem) / B
  min_elem <- min_elem - delta
  max_elem <- max_elem + delta
  bins <- seq(min_elem, max_elem, delta)
  B <- B + 2  

  max_y <- max(sapply(1:C, function(c)
    max(hist(inv_metric_elems[[c]], breaks=bins, plot=FALSE)$counts)))

  idx <- rep(1:B, each=2)
  x <- sapply(1:length(idx), function(b) if(b %% 2 == 1) bins[idx[b]]
                                         else bins[idx[b] + 1])

  par(mfrow=c(2, 2), mar = c(5, 2, 2, 1))
  colors <- c(c_dark, c_mid_highlight, c_mid, c_light_highlight)

  for (c in 1:C) {
    counts <- hist(inv_metric_elems[[c]], breaks=bins, plot=FALSE)$counts
    y <- counts[idx]

    plot(x, y, type="l", main=paste("Chain", c), col=colors[c],
         xlim=c(min_elem, max_elem), xlab="Inverse Metric Elements",
         ylim=c(0, 1.05 * max_y), ylab="", yaxt="n")
  }
}

# Display adapted symplectic integrator step sizes
# @param diagnostics A named list of two-dimensional arrays for 
#                    each expectand.  The first dimension of each
#                    element indexes the Markov chains and the 
#                    second dimension indexes the sequential 
#                    states within each Markov chain.
display_stepsizes <- function(diagnostics) {
  if (!is.vector(diagnostics)) {
    stop('Input variable `diagnostics` is not a named list!')
  }
  
  stepsizes <- diagnostics[['stepsize__']]
  C <- dim(stepsizes)[1]
  
  for (c in 1:C) {
    stepsize <- stepsizes[c, 1]
    cat(sprintf('Chain %s: Integrator Step Size = %f\n',
                c, stepsize))
  }
}

# Display symplectic integrator trajectory lengths
# @param diagnostics A named list of two-dimensional arrays for 
#                    each expectand.  The first dimension of each
#                    element indexes the Markov chains and the 
#                    second dimension indexes the sequential 
#                    states within each Markov chain.
plot_num_leapfrogs <- function(diagnostics) {
  if (!is.vector(diagnostics)) {
    stop('Input variable `diagnostics` is not a named list!')
  }
  
  lengths <- diagnostics[['n_leapfrog__']]
  C <- dim(lengths)[1]

  max_length <- max(lengths) + 1
  max_count <- max(sapply(1:C, function(c) max(table(lengths[c,]))))

  colors <- c(c_dark, c_mid_highlight, c_mid, c_light_highlight)

  idx <- rep(1:max_length, each=2)
  xs <- sapply(1:length(idx), function(b) if(b %% 2 == 0) idx[b] + 0.5
                                          else idx[b] - 0.5)

  plot(0, type="n",
       xlab="Numerical Trajectory Length", 
       xlim=c(0.5, max_length + 0.5),
       ylab="", ylim=c(0, 1.1 * max_count), yaxt='n')

  for (c in 1:C) {
    counts <- hist(lengths[c,], 
                   seq(0.5, max_length + 0.5, 1), 
                   plot=FALSE)$counts
    pad_counts <- counts[idx]
    lines(xs, pad_counts, lwd=2, col=colors[c])
  }
}

# Display symplectic integrator trajectory lengths by Markov chain
# @param diagnostics A named list of two-dimensional arrays for 
#                    each expectand.  The first dimension of each
#                    element indexes the Markov chains and the 
#                    second dimension indexes the sequential 
#                    states within each Markov chain.
plot_num_leapfrogs_by_chain <- function(diagnostics) {
  if (!is.vector(diagnostics)) {
    stop('Input variable `diagnostics` is not a named list!')
  }
  
  lengths <- diagnostics[['n_leapfrog__']]
  C <- dim(lengths)[1]

  max_length <- max(lengths) + 1
  max_count <- max(sapply(1:C, function(c) max(table(lengths[c,]))))

  colors <- c(c_dark, c_mid_highlight, c_mid, c_light_highlight)

  idx <- rep(1:max_length, each=2)
  xs <- sapply(1:length(idx), function(b) if(b %% 2 == 0) idx[b] + 0.5
                                          else idx[b] - 0.5)

  par(mfrow=c(2, 2), mar = c(5, 2, 2, 1))

  for (c in 1:C) {
    stepsize <- round(diagnostics[['stepsize__']][c,1], 3)
  
    counts <- hist(lengths[c,], 
                   seq(0.5, max_length + 0.5, 1), 
                   plot=FALSE)$counts
    pad_counts <- counts[idx]
  
    plot(xs, pad_counts, type="l",  lwd=2, col=colors[c],
         main=paste0("Chain ", c, " (Stepsize = ", stepsize, ")"),
         xlab="Numerical Trajectory Length", xlim=c(0.5, max_length + 0.5),
         ylab="", ylim=c(0, 1.1 * max_count), yaxt='n')
  }
}

# Display empirical average of the proxy acceptance statistic across 
# each Markov chain
# @param diagnostics A named list of two-dimensional arrays for 
#                    each expectand.  The first dimension of each
#                    element indexes the Markov chains and the 
#                    second dimension indexes the sequential 
#                    states within each Markov chain.
display_ave_accept_proxy <- function(diagnostics) {
  if (!is.vector(diagnostics)) {
    stop('Input variable `diagnostics` is not a named list!')
  }
  
  proxy_stats <- diagnostics[['accept_stat__']]
  C <- dim(proxy_stats)[1]

  for (c in 1:C) {
    ave_accept_proxy <- mean(proxy_stats[c,])
    cat(sprintf('Chain %s: Average proxy acceptance statistic = %.3f\n',
                c, ave_accept_proxy))
  }
}

# Apply transformation identity, log, or logit transformation to
# named samples and flatten the output.  Transformation defaults to 
# identity if name is not included in `transforms` dictionary.  A 
# ValueError is thrown if samples are not properly constrained.
# @param name Expectand name.
# @param samples A named list of two-dimensional arrays for 
#                each expectand.  The first dimension of each element 
#                indexes the Markov chains and the second dimension 
#                indexes the sequential states within each Markov chain.
# @param transforms A named list of transformation flags for each 
#                   expectand.
# @return The transformed expectand name and a one-dimensional array of
#         flattened transformation outputs.
apply_transform <- function(name, samples, transforms) {
  t <- transforms[[name]]
  if (is.null(t)) t <- 0
  
  transformed_name <- ""
  transformed_samples <- 0
 
  if (t == 0) {
    transformed_name <- name
    transformed_samples <- c(t(samples[[name]]), recursive=TRUE)
  } else if (t == 1) {
    if (min(samples[[name]]) <= 0) {
      stop(paste0('Log transform requested for expectand ',
                  sprintf('%s ', name),
                  'but expectand values are not strictly positive.'))
    }
    transformed_name <- paste0('log(', name, ')')
    transformed_samples <- log(c(t(samples[[name]]), recursive=TRUE))
  } else if (t == 2) {
    if (min(samples[[name]]) <= 0 | max(samples[[name]] >= 1)) {
      stop(paste0('Logit transform requested for expectand ',
                  sprintf('%s ' , name),
                  'but expectand values are not strictly confined ',
                  'to the unit interval.'))
    }
    transformed_name <- paste0('logit(', name, ')')
    transformed_samples <- sapply(c(t(samples[[name]]), recursive=TRUE), 
                                  function(x) log(x / 1 - x))
  }
  return (list('t_name' = transformed_name, 
               't_samples' = transformed_samples))
}

# Plot pairwise scatter plots with non-divergent and divergent 
# transitions separated by color
# @param x_names A list of expectand names to be plotted on the x axis.
# @param y_names A list of expectand names to be plotted on the y axis.
# @param expectand_samples A named list of two-dimensional arrays for 
#                          each expectand.  The first dimension of each
#                          element indexes the Markov chains and the 
#                          second dimension indexes the sequential 
#                          states within each Markov chain.
# @param diagnostics A named list of two-dimensional arrays for 
#                    each expectand.  The first dimension of each
#                    element indexes the Markov chains and the 
#                    second dimension indexes the sequential 
#                    states within each Markov chain.
# @params transforms A named list of flags configurating which if any
#                    transformation to apply to each named expectand:
#                      0: identity
#                      1: log
#                      2: logit
# @param xlim       Optional global x-axis bounds for all pair plots.
#                   Defaults to dynamic bounds for each pair plot.
# @param ylim       Optional global y-axis bounds for all pair plots.
#                   Defaults to dynamic bounds for each pair plot.
# @params plot_mode Plotting style configuration: 
#                     0: Non-divergent transitions are plotted in 
#                        transparent red while divergent transitions are
#                        plotted in transparent green.
#                     1: Non-divergent transitions are plotted in gray 
#                        while divergent transitions are plotted in 
#                        different shades of teal depending on the 
#                        trajectory length.  Transitions from shorter
#                        trajectories should cluster somewhat closer to 
#                        the neighborhoods with problematic geometries.
# @param max_width Maximum line width for printing
plot_div_pairs <- function(x_names, y_names, 
                           expectand_samples, diagnostics, 
                           transforms=list(), xlim=NULL, ylim=NULL,
                           plot_mode=0, max_width=72) {
  if (!is.vector(x_names)) {
    stop('Input variable `x_names` is not a list!')
  }
  
  if (!is.vector(y_names)) {
    stop('Input variable `y_names` is not a list!')
  }
  
  if (!is.vector(expectand_samples)) {
    stop('Input variable `expectand_samples` is not a named list!')
  }
  
  if (!is.vector(diagnostics)) {
    stop('Input variable `diagnostics` is not a named list!')
  }
  
  if (!is.vector(transforms)) {
    stop('Input variable `transforms` is not a named list!')
  }
  
  # Check transform flags
  for (name in names(transforms)) {
    if (transforms[[name]] < 0 | transforms[[name]] > 2) {
      warning <- 
        paste0(sprintf('The transform flag %s for expectand %s ', 
                       transforms[[name]], name),
               'is invalid.  Plot will default to no tranformation.')
      warning <- paste0(strwrap(warning, max_width, 0), collapse='\n')
      cat(warning)
    }
  }
  
  # Check plot mode
  if (plot_mode < 0 | plot_mode > 1) {
    stop(sprintf('Invalid `plot_mode` value %s.', plot_mode))
  }
  
  # Transform expectand samples
  transformed_samples = list()
  
  transformed_x_names <- c()
  for (name in x_names) {
    r <- apply_transform(name, expectand_samples, transforms)
    if (is.null(r))
      stop()
    transformed_x_names <- c(transformed_x_names, r$t_name)
    if (! r$t_name %in% transformed_samples) {
      transformed_samples[[r$t_name]] <- r$t_samples
    }
  }
  
  transformed_y_names <- c()
  for (name in y_names) {
    r <- apply_transform(name, expectand_samples, transforms)
    if (is.null(r))
      stop()
    transformed_y_names <- c(transformed_y_names, r$t_name)
    if (! r$t_name %in% transformed_samples) {
      transformed_samples[[r$t_name]] <- r$t_samples
    }
  }
  
  # Create pairs of transformed expectands, dropping duplicates
  pairs <- list()
  for (x_name in transformed_x_names) {
    for (y_name in transformed_y_names) {
      if (x_name == y_name) next
      if (any(sapply(pairs, identical, c(x_name, y_name)))) next
      if (any(sapply(pairs, identical, c(y_name, x_name)))) next
      pairs[[length(pairs) + 1]] <- c(x_name, y_name)
    }
  }
  
  # Extract non-divergent and divergent transition indices
  divs <- diagnostics[['divergent__']]
  C <- dim(divs)[1]
  nondiv_filter <- c(sapply(1:C, function(c) divs[c,] == 0))
  div_filter    <- c(sapply(1:C, function(c) divs[c,] == 1))
  
  nlfs <- c(sapply(1:C, 
                   function(c) diagnostics[['n_leapfrog__']][c,]))
  div_nlfs <- nlfs[div_filter]
  max_nlf <- max(div_nlfs)
  nom_colors <- c(c_light_teal, c_mid_teal, c_dark_teal)
  cmap <- colormap(colormap=nom_colors, nshades=max_nlf)
  
  # Set plot layout dynamically
  N_cols <- 3
  N_plots <- length(pairs)
  if (N_plots <= 3) {
    par(mfrow=c(1, N_plots), mar = c(5, 5, 2, 1))
  } else if (N_plots == 4) {
    par(mfrow=c(2, 2), mar = c(5, 5, 2, 1))
  } else if (N_plots == 6) {
    par(mfrow=c(2, 3), mar = c(5, 5, 2, 1))
  } else {
    par(mfrow=c(3, N_cols), mar = c(5, 5, 2, 1))
  }
  
  # Plot!
  c_dark_trans <- c("#8F272780")
  c_green_trans <- c("#00FF0080")
  
  for (pair in pairs) {
    x_name <- pair[1]
    x_nondiv_samples <- transformed_samples[[x_name]][nondiv_filter]
    x_div_samples    <- transformed_samples[[x_name]][div_filter]
    
    if (is.null(xlim)) {
      xmin = min(transformed_samples[[x_name]])
      xmax = max(transformed_samples[[x_name]])
      local_xlim <- c(xmin, xmax)
    } else {
      local_xlim <- xlim
    }
    
    y_name <- pair[2]
    y_nondiv_samples <- transformed_samples[[y_name]][nondiv_filter]
    y_div_samples    <- transformed_samples[[y_name]][div_filter]
    
    if (is.null(ylim)) {
      ymin = min(transformed_samples[[y_name]])
      ymax = max(transformed_samples[[y_name]])
      local_ylim <- c(ymin, ymax)
    } else {
      local_ylim <- ylim
    }
 
    if (plot_mode == 0) {
      plot(x_nondiv_samples, y_nondiv_samples,
           col=c_dark_trans, pch=16, main="",
           xlab=x_name, xlim=local_xlim, 
           ylab=y_name, ylim=local_ylim)
      points(x_div_samples, y_div_samples,
             col=c_green_trans, pch=16)
    }
    if (plot_mode == 1) {
      plot(x_nondiv_samples, y_nondiv_samples,
           col="#DDDDDD", pch=16, main="",
           xlab=x_name, xlim=local_xlim, 
           ylab=y_name, ylim=local_ylim)
      points(x_div_samples, y_div_samples,
             col=cmap[div_nlfs], pch=16)
    }
  }
}

# Compute hat{xi}, an estimate for the shape of a generalized Pareto 
# distribution from a sample of positive values using the method 
# introduced in "A New and Efficient Estimation Method for the 
# Generalized Pareto Distribution" by Zhang and Stephens 
# https://doi.org/10.1198/tech.2009.08017.
# 
# Within the generalized Pareto distribution family all moments up to 
# the mth order are finite if and only if 
#  xi < 1 / m.
#
# @params fs A one-dimensional array of positive values.
# @return Shape parameter estimate.
compute_xi_hat <- function(fs) {
  N <- length(fs)
  sorted_fs <- sort(fs)

  # Return erroneous result if all input values are the same 
  if (sorted_fs[1] == sorted_fs[N]) {
    return (NaN)
  }

  # Return erroneous result if all input values are not positive
  if (sorted_fs[1] < 0) {
    cat("Input values must be positive!")
    return (NaN)
  }

  # Estimate 25% quantile
  q <- sorted_fs[floor(0.25 * N + 0.5)]

  if (q == sorted_fs[1]) {
    return (-2)
  }

  # Heurstic generalized Pareto shape configuration
  M <- 20 + floor(sqrt(N))

  b_hat_vec <- rep(0, M)
  log_w_vec <- rep(0, M)

  for (m in 1:M) {
    b_hat_vec[m] <- 1 / sorted_fs[N] + 
                 (1 - sqrt(M / (m - 0.5))) / (3 * q)
    if (b_hat_vec[m] != 0) {
      xi_hat <- mean( log(1 - b_hat_vec[m] * sorted_fs) )
      log_w_vec[m] <- N * ( log(-b_hat_vec[m] / xi_hat) - xi_hat - 1 )
    } else {
      log_w_vec[m] <- 0
    }
  }
  
  # Remove terms that don't contribute to average to improve numerical 
  # stability
  log_w_vec <- log_w_vec[b_hat_vec != 0]
  b_hat_vec <- b_hat_vec[b_hat_vec != 0]

  max_log_w <- max(log_w_vec)
  b_hat <- sum(b_hat_vec * exp(log_w_vec - max_log_w)) /
           sum(exp(log_w_vec - max_log_w))

  mean( log (1 - b_hat * sorted_fs) )
}

# Compute empirical generalized Pareto shape for upper and lower tails
# for an arbitrary sample of expectand values, ignoring any 
# autocorrelation between the values.
# @param fs A one-dimensional array of expectand values.
# @return Left and right shape estimators.
compute_tail_xi_hats <- function(fs) {
  f_center <- median(fs)
  
  # Isolate lower and upper tails which can be adequately modeled by a 
  # generalized Pareto shape for sufficiently well-behaved distributions
  fs_left <- abs(fs[fs < f_center] - f_center)
  N <- length(fs_left)
  M <- min(0.2 * N, 3 * sqrt(N))
  fs_left <- fs_left[M:N]
  
  fs_right <- fs[fs > f_center] - f_center
  N <- length(fs_right)
  M <- min(0.2 * N, 3 * sqrt(N))
  fs_right <- fs_right[M:N]
  
  # Default to NaN if left tail is ill-defined
  xi_hat_left <- NaN
  if (length(fs_left) > 40)
    xi_hat_left <- compute_xi_hat(fs_left)

  # Default to NaN if right tail is ill-defined
  xi_hat_right <- NaN
  if (length(fs_right) > 40)
    xi_hat_right <- compute_xi_hat(fs_right)

  c(xi_hat_left, xi_hat_right)
}

# Check upper and lower tail behavior of a given expectand output 
# ensemble.
# @param samples A two-dimensional array of scalar Markov chain states 
#                with the first dimension indexing the Markov chains and 
#                the second dimension indexing the sequential states 
#                within each Markov chain.
# @param max_width Maximum line width for printing
check_tail_xi_hats <- function(samples, max_width=72) {
  if (length(dim(samples)) != 2) {
    stop('Input variable `samples` has the wrong dimension')
  }
  C <- dim(samples)[1]
  
  no_warning <- TRUE
  message <- ""
  
  for (c in 1:C) {
    xi_hats <- compute_tail_xi_hats(samples[c,])
    xi_hat_threshold <- 0.25
    if ( is.nan(xi_hats[1]) & is.nan(xi_hats[2]) ) {
      no_warning <- FALSE
      message <-
        paste0(message,
               sprintf('  Chain %s: Both left and right ', c),
               'hat{xi}s are NaN!\n')
    } 
    else if ( is.nan(xi_hats[1]) ) {
      no_warning <- FALSE
      message <-
        paste0(message,
               sprintf('  Chain %s: Left hat{xi} is NaN!\n', c))
    } else if ( is.nan(xi_hats[2]) ) {
      no_warning <- FALSE
      message <-
        paste0(message,
               sprintf('  Chain %s: Right hat{xi} is NaN!\n', c))
    } else if (xi_hats[1] >= xi_hat_threshold & 
      xi_hats[2] >= xi_hat_threshold) {
      no_warning <- FALSE
      message <-
        paste0(message,
              sprintf('  Chain %s: Both left and right tail ', c),
              sprintf('hat{xi}s (%.3f, %.3f) exceed %.2f!\n', 
                      xi_hats[1], xi_hats[2], xi_hat_threshold))
    } else if (xi_hats[1] < xi_hat_threshold & 
               xi_hats[2] >= xi_hat_threshold) {
      no_warning <- FALSE
      message <-
        paste0(message,
               sprintf('  Chain %s: Right tail hat{xi} ', c),
               sprintf('(%.3f) exceeds %.2f!\n',
                       xi_hats[2], xi_hat_threshold))
    } else if (xi_hats[1] >= xi_hat_threshold & 
               xi_hats[2] < xi_hat_threshold) {
      no_warning <- FALSE
      message <-
        paste0(message,
               sprintf('  Chain %s: Left tail hat{xi} ', c),
               sprintf('(%.3f) exceeds %.2f!\n',
                       xi_hats[1], xi_hat_threshold))
    }
  }
  
  if (no_warning) {
    desc <- 'Expectand appears to be sufficiently integrable.\n\n'
    message <- paste0(message, desc)
  } else {
    desc <- paste0('Large tail xi_hats suggest that the expectand ',
                   'might not be sufficiently integrable.\n\n')
    desc <- paste0(strwrap(desc, max_width, 2), collapse='\n')
    message <- paste0(message, desc)
  }
  
  cat(message)
}

# Compute empirical mean and variance of a given sequence with a single
# pass using Welford accumulators.
# @params A one-dimensional array of expectand values.
# @return The empirical mean and variance.
welford_summary <- function(fs) {
  mean <- 0
  var <- 0

  N <- length(fs)
  for (n in 1:N) {
    delta <- fs[n] - mean
    mean <- mean + delta / n
    var <- var + delta * (fs[n] - mean)
  }

  var <- var/ (N - 1)

  return(c(mean, var))
}

# Check expectand output ensemble for vanishing empirical variance.
# @param samples A two-dimensional array of scalar Markov chain states 
#                with the first dimension indexing the Markov chains and 
#                the second dimension indexing the sequential states 
#                within each Markov chain.
# @param max_width Maximum line width for printing
check_variances <- function(samples, max_width=72) {
  if (length(dim(samples)) != 2) {
    stop('Input variable `samples` has the wrong dimension')
  }
  C <- dim(samples)[1]
  
  no_warning <- TRUE
  message <- ""

  for (c in 1:C) {
    var <- welford_summary(samples[c,])[2]
    if (var < 1e-10) {
      message <- paste0(message,
                        sprintf('Chain %s: Expectand is constant!\n', c))
      no_warning <- FALSE
    }
  }
  
  if (no_warning) {
    desc <- 'Expectand is varying across all Markov chains.\n\n'
    message <- paste0(message, desc)
  } else {
    desc <- paste0('If the expectand is not expected to be nearly ',
                   'constant then the Markov transition might be ',
                   'misbehaving.\n\n')
    desc <- paste0(strwrap(desc, max_width, 2), collapse='\n')
    message <- paste0(message, desc)
  }
  
  cat(message)
}

# Split a sequence of expectand values in half to create an initial and 
# terminal Markov chains
# @params chain A sequence of expectand values derived from a single 
#               Markov chain.
# @return Two subsequences of expectand values.
split_chain <- function(chain) {
  N <- length(chain)
  M <- N %/% 2
  list(chain1 <- chain[1:M], chain2 <- chain[(M + 1):N])
}

# Compute split hat{R} for the expectand values across a Markov chain 
# ensemble.
# @param samples A two-dimensional array of scalar Markov chain states 
#                with the first dimension indexing the Markov chains and 
#                the second dimension indexing the sequential states 
#                within each Markov chain.
# @return Split Rhat estimate.
compute_split_rhat <- function(samples) {
  if (length(dim(samples)) != 2) {
    stop('Input variable `samples` has the wrong dimension')
  }
  C <- dim(samples)[1]
  
  split_chains <- unlist(lapply(1:C, 
                                function(c) split_chain(samples[c,])),
                         recursive=FALSE)

  N_chains <- length(split_chains)
  N <- sum(sapply(1:C, function(c) length(samples[c,])))

  means <- rep(0, N_chains)
  vars <- rep(0, N_chains)

  for (c in 1:N_chains) {
    summary <- welford_summary(split_chains[[c]])
    means[c] <- summary[1]
    vars[c] <- summary[2]
  }

  total_mean <- sum(means) / N_chains
  W = sum(vars) / N_chains
  B = N * sum(sapply(means, function(m)
                            (m - total_mean)**2)) / (N_chains - 1)

  rhat = NaN
  if (abs(W) > 1e-10)
    rhat = sqrt( (N - 1 + B / W) / N )

  (rhat)
}

# Compute split hat{R} for all input expectands
# @param expectand_samples A named list of two-dimensional arrays for 
#                          each expectand.  The first dimension of each
#                          element indexes the Markov chains and the 
#                          second dimension indexes the sequential 
#                          states within each Markov chain.
compute_split_rhats <- function(expectand_samples) {
  if (!is.vector(expectand_samples)) {
    stop('Input variable `expectand_samples` is not a named list!')
  }

  rhats <- c()
  for (name in names(expectand_samples)) {
    samples <- expectand_samples[[name]]
    rhats <- c(rhats, compute_split_rhat(samples))
  }
  return(rhats)
}

# Check split hat{R} across a given expectand output ensemble.
# @param samples A two-dimensional array of scalar Markov chain states 
#                with the first dimension indexing the Markov chains and 
#                the second dimension indexing the sequential states 
#                within each Markov chain.
# @param max_width Maximum line width for printing
check_rhat <- function(samples, max_width=72) {
  if (length(dim(samples)) != 2) {
    stop('Input variable `samples` has the wrong dimension')
  }

  rhat <- compute_split_rhat(samples)

  no_warning <- TRUE
  message <- ""

  if (is.nan(rhat)) {
    message <- paste0(message, 
                      'All Markov chains appear to be frozen!\n')
  } else if (rhat > 1.1) {
    message <- paste0(message, sprintf('Split hat{R} is %f!\n', rhat))
    no_warning <- FALSE
  }
  
  if (no_warning) {
    desc <- 'Markov chain behavior is consistent with equilibrium.\n\n'
    message <- paste0(message, desc)
  } else {
    desc <- paste0('Split hat{R} larger than 1.1 suggests that at ',
                   'least one of the Markov chains has not reached ',
                   'an equilibrium.\n\n')
    desc <- paste0(strwrap(desc, max_width, 2), collapse='\n')
    message <- paste0(message, desc)
  }
  
  cat(message)
}

# Compute empirical integrated autocorrelation time for a sequence
# of expectand values, known here as \hat{tau}.
# @param fs A one-dimensional array of expectand values.
# @return Left and right shape estimators.
compute_tau_hat <- function(fs) {
  # Compute empirical autocorrelations
  N <- length(fs)
  zs <- fs - mean(fs)
  
  if (var(fs) < 1e-10)
    return(Inf)

  B <- 2**ceiling(log2(N)) # Next power of 2 after N
  zs_buff <- c(zs, rep(0, B - N))

  Fs <- fft(zs_buff)
  Ss <- Fs * Conj(Fs)
  Rs <- fft(Ss, inverse=TRUE)

  acov_buff <- Re(Rs)
  rhos <- head(acov_buff, N) / acov_buff[1]

  # Drop last lag if (L + 1) is odd so that the lag pairs are complete
  L <- N
  if ((L + 1) %% 2 == 1)
    L <- L - 1

  # Number of lag pairs
  P <- (L + 1) / 2

  # Construct asymptotic correlation from initial monotone sequence
  old_pair_sum <- rhos[1] + rhos[2]
  for (p in 2:P) {
    current_pair_sum <- rhos[2 * p - 1] + rhos[2 * p]
  
    if (current_pair_sum < 0) {
      rho_sum <- sum(rhos[2:(2 * p)])
    
      if (rho_sum <= -0.25)
        rho_sum <- -0.25
    
      asymp_corr <- 1.0 + 2 * rho_sum
      return (asymp_corr)
    }
  
    if (current_pair_sum > old_pair_sum) {
      current_pair_sum <- old_pair_sum
      rhos[2 * p - 1] <- 0.5 * old_pair_sum
      rhos[2 * p] <- 0.5 * old_pair_sum
    }
  
    if (p == P) {
      return (NaN)
    }
  
    old_pair_sum <- current_pair_sum
  }
}

# Compute the minimum empirical effective sample size across the 
# Markov chains for the given expectands
# @param expectand_samples A named list of two-dimensional arrays for 
#                          each expectand.  The first dimension of each
#                          element indexes the Markov chains and the 
#                          second dimension indexes the sequential 
#                          states within each Markov chain.
compute_min_eesss <- function(expectand_samples) {
  if (!is.vector(expectand_samples)) {
    stop('Input variable `expectand_samples` is not a named list!')
  }

  min_eesss <- c()
  for (name in names(expectand_samples)) {
    samples <- expectand_samples[[name]]
    C <- dim(samples)[1]
    S <- dim(samples)[2]
    
    eesss <- rep(0, C)
    for (c in 1:C) {
      tau_hat <- compute_tau_hat(samples[c,])
      eesss[c] <- S / tau_hat
    }
    min_eesss <- c(min_eesss, min(eesss))
  }
  return(min_eesss)
}

# Check the empirical effective sample size (EESS) for all a given 
# expectand output ensemble.
# @param samples A two-dimensional array of scalar Markov chain states 
#                with the first dimension indexing the Markov chains and 
#                the second dimension indexing the sequential states 
#                within each Markov chain.
# @param min_eess_per_chain The minimum empirical effective sample size
#                           before a warning message is passed.
# @param max_width Maximum line width for printing
check_eess <- function(samples,
                       min_eess_per_chain=100,
                       max_width=72) {
  if (length(dim(samples)) != 2) {
    stop('Input variable `samples` has the wrong dimension')
  }
  
  C <- dim(samples)[1]
  N <- dim(samples)[2]
  
  no_warning <- TRUE
  message <- ""
  
  for (c in 1:C) {
    tau_hat <- compute_tau_hat(samples[c,])
    eess <- N / tau_hat
    if (eess < min_eess_per_chain) {
      message <- paste0(message,
                        sprintf('Chain %s: The empirical effective ', c),
                        sprintf('sample size %f is too small!\n', eess))
      no_warning <- FALSE
    }
  }
  if (no_warning) {
    desc <- paste0('The empirical effective sample size is large ',
                   'enough for Markov chain Monte Carlo estimation ',
                   'to be reliable assuming that a central limit ',
                   'theorem holds.\n\n')
    desc <- paste0(strwrap(desc, max_width, 0), collapse='\n')
    message <- paste0(message, desc)
  } else {
    desc <- paste0('Small empirical effective sample sizes indicate strong ',
                   'empirical autocorrelations in the realized Markov chains. ',
                   'If the empirical effective sample size is too ',
                   'small then Markov chain Monte Carlo estimation ',
                   'may be unreliable even when a central limit ',
                   'theorem holds.\n\n')
    desc <- paste0(strwrap(desc, max_width, 2), collapse='\n')
    message <- paste0(message, desc)
  }
  
  cat(message)
}

# Check all expectand-specific diagnostics.
# @param expectand_samples A named list of two-dimensional arrays for 
#                          each expectand.  The first dimension of each
#                          element indexes the Markov chains and the 
#                          second dimension indexes the sequential 
#                          states within each Markov chain.
# @param min_eess_per_chain The minimum empirical effective sample size
#                           before a warning message is passed.
# @param exclude_zvar Binary variable to exclude all expectands with
#                     vanishing empirical variance from other diagnostic
#                     checks.
# @param max_width Maximum line width for printing
check_all_expectand_diagnostics <- function(expectand_samples,
                                            min_eess_per_chain=100,
                                            exclude_zvar=FALSE,
                                            max_width=72) {
  if (!is.vector(expectand_samples)) {
    stop('Input variable `expectand_samples` is not a named list!')
  }
  
  no_xi_hat_warning <- TRUE
  no_zvar_warning <- TRUE
  no_rhat_warning <- TRUE
  no_eess_warning <- TRUE

  message <- ""

  for (name in names(expectand_samples)) {
    if (is.null(expectand_samples[[name]])) {
      cat(sprintf('The samples for expectand `%s` are ill-formed.', name))
      continue
    }
    
    samples <- expectand_samples[[name]]
    C <- dim(samples)[1]
    S <- dim(samples)[2]
    
    local_warning <- FALSE
    local_message <- paste0(name, ':\n')
  
    if (exclude_zvar) {
      # Check zero variance across all Markov chains for exclusion
      any_zvar <- FALSE
      for (c in 1:C) {
        var <- welford_summary(samples[c,])[2]
        if (var < 1e-10)
          any_zvar <- TRUE
      }
      if (any_zvar) {
        next
      }
    }
  
    for (c in 1:C) {
      fs <- samples[c,]
      
      # Check tail behavior in each Markov chain
      xi_hat_threshold <- 0.25
      xi_hats <- compute_tail_xi_hats(fs)
      if ( is.nan(xi_hats[1]) & is.nan(xi_hats[2]) ) {
        no_xi_hat_warning <- FALSE
        local_warning <- TRUE
        local_message <-
          paste0(local_message,
                 sprintf('  Chain %s: Both left and right ', c),
                         'hat{xi}s are NaN!\n')
      }
      else if ( is.nan(xi_hats[1]) ) {
        no_xi_hat_warning <- FALSE
        local_warning <- TRUE
        local_message <-
          paste0(local_message,
                 sprintf('  Chain %s: Left hat{xi} is NaN!\n', c))
      } else if ( is.nan(xi_hats[2]) ) {
        no_xi_hat_warning <- FALSE
        local_warning <- TRUE
        local_message <-
          paste0(local_message,
                 sprintf('  Chain %s: Right hat{xi} is NaN!\n', c))
      } else if (xi_hats[1] >= xi_hat_threshold & 
          xi_hats[2] >= xi_hat_threshold) {
        no_xi_hat_warning <- FALSE
        local_warning <- TRUE
        local_message <-
          paste0(local_message,
                sprintf('  Chain %s: Both left and right tail ', c),
                sprintf('hat{xi}s (%.3f, %.3f) exceed %.2f!\n', 
                        xi_hats[1], xi_hats[2], xi_hat_threshold))
      } else if (xi_hats[1] < xi_hat_threshold & 
                 xi_hats[2] >= xi_hat_threshold) {
        no_xi_hat_warning <- FALSE
        local_warning <- TRUE
        local_message <-
          paste0(local_message,
                 sprintf('  Chain %s: Right tail hat{xi} ', c),
                 sprintf('(%.3f) exceeds %.2f!\n',
                         xi_hats[2], xi_hat_threshold))
      } else if (xi_hats[1] >= xi_hat_threshold & 
                 xi_hats[2] < xi_hat_threshold) {
        no_xi_hat_warning <- FALSE
        local_warning <- TRUE
        local_message <-
          paste0(local_message,
                 sprintf('  Chain %s: Left tail hat{xi} ', c),
                 sprintf('(%.3f) exceeds %.2f!\n',
                         xi_hats[1], xi_hat_threshold))
      }
      
      # Check empirical variance in each Markov chain
      var <- welford_summary(fs)[2]
      if (var < 1e-10) {
        no_zvar_warning <- FALSE
        local_warning <- TRUE
        local_message <-
          paste0(local_message,
                 sprintf('  Chain %s: Expectand exhibits vanishing ', c),
                         'empirical variance!\n')
      }
    }
  
    # Check split Rhat across Markov chains
    rhat <- compute_split_rhat(samples)

    if (is.nan(rhat)) {
      local_message <- paste0(local_message,
                              '  Split hat{R} is ill-defined!\n')
    } else if (rhat > 1.1) {
      no_rhat_warning <- FALSE
      local_warning <- TRUE
      local_message <-
        paste0(local_message,
               sprintf('  Split hat{R} (%.3f) exceeds 1.1!\n', rhat))
    }

    for (c in 1:C) {
      # Check empirical effective sample size
      fs <- samples[c,]
      
      tau_hat <- compute_tau_hat(fs)
      eess <- S / tau_hat
      
      if (eess < min_eess_per_chain) {
        no_eess_warning <- FALSE
        local_warning <- TRUE
        local_message <-
          paste0(local_message,
                 sprintf('  Chain %s: hat{ESS} (%.3f) is smaller than ',
                         c, eess),
                 sprintf('desired (%s)!\n', min_eess_per_chain))
      }
    }
    
    if (local_warning) {
      message <- paste0(message, local_message, '\n')
    }
  }

  if (!no_xi_hat_warning) {
    desc <- paste0('Large tail hat{xi}s suggest that the expectand ',
                   ' might not be sufficiently integrable.\n\n')
    desc <- paste0(strwrap(desc, max_width, 0), collapse='\n')
    message <- paste0(message, '\n', desc, '\n')
  }
  if (!no_zvar_warning) {
    desc <- paste0('If the expectands are not constant then zero ',
                   'empirical variance suggests that the Markov ',
                   'transitions may be misbehaving.\n\n')
    desc <- paste0(strwrap(desc, max_width, 0), collapse='\n')
    message <- paste0(message, '\n', desc, '\n')
  }
  if (!no_rhat_warning) {
    desc <- paste0('Split Rhat larger than 1.1 suggests that at ',
                   'least one of the Markov chains has not reached ',
                   'an equilibrium.\n\n')
    desc <- paste0(strwrap(desc, max_width, 0), collapse='\n')
    message <- paste0(message, '\n', desc, '\n')
  }
  if (!no_eess_warning) {
    desc <- paste0('Small empirical effective sample sizes indicate strong ',
                   'empirical autocorrelations in the realized Markov chains. ',
                   'If the empirical effective sample size is too ',
                   'small then Markov chain Monte Carlo estimation ',
                   'may be unreliable even when a central limit ',
                   'theorem holds.\n\n')
    desc <- paste0(strwrap(desc, max_width, 0), collapse='\n')
    message <- paste0(message, '\n', desc)
  }

  if(no_xi_hat_warning & no_zvar_warning & 
     no_rhat_warning & no_eess_warning) {
    desc <- paste0('All expectands checked appear to be behaving ',
                   'well enough for reliable Markov chain Monte ',
                   'Carlo estimation.\n\n')
    desc <- paste0(strwrap(desc, max_width, 0), collapse='\n')
    message <- paste0(message, desc)
  }

  cat(message)
}

# Summarize all expectand-specific diagnostics.
# @param expectand_samples A named list of two-dimensional arrays for
#                          each expectand.  The first dimension of each
#                          element indexes the Markov chains and the 
#                          second dimension indexes the sequential 
#                          states within each Markov chain.
# @param min_eess_per_chain The minimum empirical effective sample size
#                           before a warning message is passed.
# @param exclude_zvar Binary variable to exclude all expectands with
#                     vanishing empirical variance from other diagnostic
#                     checks.
# @param max_width Maximum line width for printing
summarize_expectand_diagnostics <- function(expectand_samples,
                                            min_eess_per_chain=100,
                                            exclude_zvar=FALSE,
                                            max_width=72) {
  if (!is.vector(expectand_samples)) {
    stop('Input variable `expectand_samples` is not a named list!')
  }

  failed_names <- c()
  failed_xi_hat_names <- c()
  failed_zvar_names <- c()
  failed_rhat_names <- c()
  failed_eess_names <- c()

  for (name in names(expectand_samples)) {
    if (is.null(expectand_samples[[name]])) {
      cat(sprintf('The samples for expectand `%s` are ill-formed.', name))
      continue
    }
    
    samples <- expectand_samples[[name]]
    C <- dim(samples)[1]
    S <- dim(samples)[2]
    
    if (exclude_zvar) {
      # Check zero variance across all Markov chains for exclusion
      any_zvar <- FALSE
      for (c in 1:C) {
        var <- welford_summary(samples[c,])[2]
        if (var < 1e-10)
          any_zvar <- TRUE
      }
      if (any_zvar) {
        next
      }
    }

    for (c in 1:C) {
      fs <- samples[c,]
      
      # Check tail behavior in each Markov chain
      xi_hat_threshold <- 0.25
      xi_hats <- compute_tail_xi_hats(fs)
      if ( is.nan(xi_hats[1]) | is.nan(xi_hats[2]) ) {
        failed_names <- c(failed_names, name)
        failed_xi_hat_nameas <- c(failed_xi_hat_names, name)
      } else if (xi_hats[1] >= xi_hat_threshold | 
                 xi_hats[2] >= xi_hat_threshold) {
        failed_names <- c(failed_names, name)
        failed_xi_hat_nameas <- c(failed_xi_hat_names, name)
      }
      
      # Check empirical variance in each Markov chain
      var <- welford_summary(fs)[2]
      if (var < 1e-10) {
        failed_names <- c(failed_names, name)
        failed_zvar_names <- c(failed_zvar_names, name) 
      }
    }

    # Check split Rhat across Markov chains
    rhat <- compute_split_rhat(samples)

    if (is.nan(rhat)) {
      failed_names <- c(failed_names, name)
      failed_rhat_names <- c(failed_rhat_names, name)
    } else if (rhat > 1.1) {
      failed_names <- c(failed_names, name)
      failed_rhat_names <- c(failed_rhat_names, name)
    }

    for (c in 1:C) {
      # Check empirical effective sample size
      tau_hat <- compute_tau_hat(samples[c,])
      eess <- S / tau_hat
      
      if (eess < min_eess_per_chain) {
        failed_names <- c(failed_names, name)
        failed_eess_names <- c(failed_eess_names, name)
      }
    }
  }
  
  message <- ""
  
  failed_names <- unique(failed_names)
  if (length(failed_names)) {
    desc <- 
      sprintf('The expectands %s triggered diagnostic warnings.\n\n',
              paste(failed_names, collapse=", "))
    desc <- paste0(strwrap(desc, max_width, 0), collapse='\n')
    message <- paste0(message, desc, '\n\n')
  } else {
    desc <- paste0('All expectands checked appear to be behaving ',
                   'well enough for reliable Markov chain Monte ',
                   'Carlo estimation.\n\n')
    desc <- paste0(strwrap(desc, max_width, 0), collapse='\n')
    message <- paste0(message, desc)
  }

  failed_xi_hat_names <- unique(failed_xi_hat_names)
  if (length(failed_xi_hat_names)) {
    desc <- 
      paste0(sprintf('The expectands %s triggered hat{xi} warnings.\n\n',
             paste(failed_xi_hat_names, collapse=", ")),
             '  Large tail hat{xi}s suggest that the expectand ',
             'might not be sufficiently integrable.\n\n')
    desc <- paste0(strwrap(desc, max_width, 0), collapse='\n')
    message <- paste0(message, desc, '\n\n')
  }
        
  failed_zvar_names <- unique(failed_zvar_names)
  if (length(failed_zvar_names)) { 
    desc <- 
      paste0(sprintf('The expectands %s triggered zero variance warnings.\n\n',
             paste(failed_zvar_names, collapse=", ")),
             '  If the expectands are not constant then zero ',
             'empirical variance suggests that the Markov ',
             'transitions may be misbehaving.\n\n')
    desc <- paste0(strwrap(desc, max_width, 0), collapse='\n')
    message <- paste0(message, desc, '\n\n')
  }
  
  failed_rhat_names <- unique(failed_rhat_names)
  if (length(failed_rhat_names)) {
    desc <- 
      paste0(sprintf('The expectands %s triggered hat{R} warnings.\n\n',
             paste(failed_rhat_names, collapse=", ")),
             '  Split Rhat larger than 1.1 suggests that at ',
             'least one of the Markov chains has not reached ',
             'an equilibrium.\n\n')
    desc <- paste0(strwrap(desc, max_width, 0), collapse='\n')
    message <- paste0(message, desc, '\n\n')
  }
  
  failed_eess_names <- unique(failed_eess_names)
  if (length(failed_eess_names)) {
    desc <- 
      paste0(sprintf('The expectands %s triggered hat{ESS} warnings.\n\n',
             paste(failed_eess_names, collapse=", ")),
             '  Small empirical effective sample sizes indicate strong ',
             'empirical autocorrelations in the realized Markov chains. ',
             'If the empirical effective sample size is too ',
             'small then Markov chain Monte Carlo estimation ',
             'may be unreliable even when a central limit ',
             'theorem holds.\n\n')
    desc <- paste0(strwrap(desc, max_width, 0), collapse='\n')
    message <- paste0(message, desc, '\n\n')
  }
  
  cat(message)
}

# Summarize Hamiltonian Monte Carlo and expectand diagnostics
# into a binary encoding
# @param expectand_samples A named list of two-dimensional arrays for 
#                          each expectand.  The first dimension of each
#                          element indexes the Markov chains and the 
#                          second dimension indexes the sequential 
#                          states within each Markov chain.
# @param diagnostics A named list of two-dimensional arrays for 
#                    each expectand.  The first dimension of each
#                    element indexes the Markov chains and the 
#                    second dimension indexes the sequential 
#                    states within each Markov chain.
# @param adapt_target Target acceptance proxy statistic for step size 
#                     adaptation.
# @param max_treedepth The maximum numerical trajectory treedepth
# @param min_eess_per_chain The minimum empirical effective sample size
#                           before a warning message is passed.
# @param exclude_zvar Binary variable to exclude all expectands with
#                     vanishing empirical variance from other diagnostic
#                     checks.
# @return warning_code An eight bit binary summary of the diagnostic 
#                      output.
encode_all_diagnostics <- function(expectand_samples,
                                   diagnostics,
                                   adapt_target=0.801,
                                   max_treedepth=10,
                                   min_eess_per_chain=100,
                                   exclude_zvar=FALSE) {
  warning_code <- 0
  
  # Check divergences
  n = sum(sapply(1:C, function(c) diagnostics[['divergent__']][c,]))
  if (n > 0) {
    warning_code <- bitwOr(warning_code, bitwShiftL(1, 0))
  }

  # Check transitions that ended prematurely due to maximum tree depth 
  # limit
  n = sum(sapply(1:C, function(c) 
                      diagnostics[['treedepth__']][c,] >= max_treedepth))

  if (n > 0) {
    warning_code <- bitwOr(warning_code, bitwShiftL(1, 1))
  }

  # Checks the energy fraction of missing information (E-FMI)
  C <- dim(diagnostics[['energy__']])[1]
  
  no_efmi_warning <- TRUE
  no_accept_warning <- TRUE
  
  for (c in 1:C) {
    # Check the energy fraction of missing information (E-FMI)
    energies = diagnostics[['energy__']][c,]
    numer = sum(diff(energies)**2) / length(energies)
    denom = var(energies)
    efmi <- numer / denom
    if (efmi < 0.2) {
      no_efmi_warning <- FALSE
    }
  
    # Check convergence of the stepsize adaptation
    ave_accept_proxy <- mean(diagnostics[['accept_stat__']][c,])
    if (ave_accept_proxy < 0.9 * adapt_target) {
      no_accept_warning <- FALSE
    }
  }

  if (!no_efmi_warning) {
    warning_code <- bitwOr(warning_code, bitwShiftL(1, 2))
  }

  if (!no_accept_warning) {
    warning_code <- bitwOr(warning_code, bitwShiftL(1, 3))
  }
  
  zvar_warning <- FALSE
  xi_hat_warning <- FALSE
  rhat_warning <- FALSE
  eess_warning <- FALSE
  
  for (name in names(expectand_samples)) {
    if (is.null(expectand_samples[[name]])) {
      cat(sprintf('The samples for expectand `%s` are ill-formed.', name))
      continue
    }
    
    samples <- expectand_samples[[name]]
    C <- dim(samples)[1]
    S <- dim(samples)[2]
  
    if (exclude_zvar) {
      # Check zero variance across all Markov chains for exclusion
      any_zvar <- FALSE
      for (c in 1:C) {
        var <- welford_summary(samples[c,])[2]
        if (var < 1e-10)
          any_zvar <- TRUE
      }
      if (any_zvar) {
        next
      }
    }
  
    for (c in 1:C) {
      fs <- samples[c,]
      
      # Check tail behavior in each Markov chain
      xi_hat_threshold <- 0.25
      xi_hats <- compute_tail_xi_hats(fs)
      if (isnan(xi_hats[1]) | isnan(xi_hats[2])) {
        xi_hat_warning <- TRUE
      } else if (xi_hats[1] >= xi_hat_threshold | 
          xi_hats[2] >= xi_hat_threshold) {
        xi_hat_warning <- TRUE
      }
      
      # Check empirical variance in each Markov chain
      var <- welford_summary(fs)[2]
      if (var < 1e-10) {
        zvar_warning <- TRUE
      }
    }
  
    # Check split Rhat across Markov chains
    rhat <- compute_split_rhat(samples)

    if (is.nan(rhat)) {
      rhat_warning <- TRUE
    } else if (rhat > 1.1) {
      rhat_warning <- TRUE
    }

    for (c in 1:C) {
      # Check empirical effective sample size
      fs <- samples[c,]
      
      tau_hat <- compute_tau_hat(fs)
      eess <- S / tau_hat
      
      if (eess < min_eess_per_chain) {
        eess_warning <- TRUE
      }
    }
  }  
  
  if (xi_hat_warning) {
    warning_code <- bitwOr(warning_code, bitwShiftL(1, 4))
  }
        
  if (zvar_warning) { 
    warning_code <- bitwOr(warning_code, bitwShiftL(1, 5))
  }
  
  if (rhat_warning) {
    warning_code <- bitwOr(warning_code, bitwShiftL(1, 6))
  }
  
  if (eess_warning) {
    warning_code <- bitwOr(warning_code, bitwShiftL(1, 7))
  }
  
  (warning_code)
}

# Translate binary diagnostic codes to human readable output.
# @params warning_code An eight bit binary summary of the diagnostic 
#                      output.
decode_warning_code <- function(warning_code) {
  if (bitwAnd(warning_code, bitwShiftL(1, 0)))
    print("  divergence warning")
  if (bitwAnd(warning_code, bitwShiftL(1, 1)))
    print("  treedepth warning")
  if (bitwAnd(warning_code, bitwShiftL(1, 2)))
    print("  E-FMI warning")
  if (bitwAnd(warning_code, bitwShiftL(1, 3)))
    print("  average acceptance proxy warning")
  if (bitwAnd(warning_code, bitwShiftL(1, 4)))
    print("  xi_hat warning")
  if (bitwAnd(warning_code, bitwShiftL(1, 5)))
    print("  zero variance warning")
  if (bitwAnd(warning_code, bitwShiftL(1, 6)))
    print("  Rhat warning")
  if (bitwAnd(warning_code, bitwShiftL(1, 7)))
    print("  min empirical effective sample size warning")
}

# Filter `expectand_samples` by name.
# @param expectand_samples A named list of two-dimensional arrays for
#                          each expectand.  The first dimension of each
#                          element indexes the Markov chains and the
#                          second dimension indexes the sequential
#                          states within each Markov chain.
# @param requested_names Expectand names to keep.
# @param check_arrays Binary variable indicating whether or not requested
#                     names should be expanded to array components.
# @param max_width Maximum line width for printing
# @return A named list of two-dimensional arrays for each requested
#         expectand.
filter_expectands <- function(expectand_samples, requested_names,
                              check_arrays=FALSE, max_width=72) {
  if (!is.vector(expectand_samples)) {
    stop('Input variable `expectand_samples` is not a named list!')
  }
  
  if (length(requested_names) == 0) {
    stop('Input variable `requested_names` must be non-empty!')
  }
  
  if (check_arrays == TRUE) {
    good_names <- c()
    bad_names <- c()
    for (name in requested_names) {
      # Search for array suffix
      array_names <- grep(paste0(name, '\\['),
                          names(expectand_samples),
                          value=TRUE)
      
      # Append array names, if found
      if (length(array_names) > 0) {
        good_names <- c(good_names, array_names)
      } else {
        if (name %in% names(expectand_samples)) {
          # Append bare name, if found
          good_names <- c(good_names, name)
        }  else {
          # Add to list of bad names
          bad_names <- c(bad_names, name)
        }
      }
    }
  } else {
    bad_names <- setdiff(requested_names, names(expectand_samples))
    good_names <- intersect(requested_names, names(expectand_samples))
  }
    
  if (length(bad_names) > 0) {
    message <- paste0(sprintf('The expectands %s ',
                              paste(bad_names, collapse=", ")),
                      'were not found in the `expectand_samples` ',
                      'object and will be ignored.\n\n')
    message <- paste0(strwrap(message, max_width, 0), collapse='\n')
    cat(message)
  }
  
  expectand_samples[good_names]
}

# Compute empirical autocorrelations for a given Markov chain sequence
# @parmas fs A one-dimensional array of sequential expectand values.
# @return A one-dimensional array of empirical autocorrelations at each
#         lag up to the length of the sequence.
compute_rhos <- function(fs) {
  # Compute empirical autocorrelations
  N <- length(fs)
  zs <- fs - mean(fs)
  
  if (var(fs) < 1e-10)
    return(rep(1, N))

  B <- 2**ceiling(log2(N)) # Next power of 2 after N
  zs_buff <- c(zs, rep(0, B - N))

  Fs <- fft(zs_buff)
  Ss <- Fs * Conj(Fs)
  Rs <- fft(Ss, inverse=TRUE)

  acov_buff <- Re(Rs)
  rhos <- head(acov_buff, N) / acov_buff[1]

  # Drop last lag if (L + 1) is odd so that the
  # lag pairs are complete
  L <- N
  if ((L + 1) %% 2 == 1)
    L <- L - 1

  # Number of lag pairs
  P <- (L + 1) / 2

  # Construct asymptotic correlation from initial monotone sequence
  old_pair_sum <- rhos[1] + rhos[2]
  max_L <- N

  for (p in 2:P) {
    current_pair_sum <- rhos[2 * p - 1] + rhos[2 * p]
  
    if (current_pair_sum < 0) {
      max_L <- 2 * p
      rhos[(max_L + 1):N] <- 0
      break
    }
  
    if (current_pair_sum > old_pair_sum) {
      current_pair_sum <- old_pair_sum
      rhos[2 * p - 1] <- 0.5 * old_pair_sum
      rhos[2 * p] <- 0.5 * old_pair_sum
    }
  
    old_pair_sum <- current_pair_sum
  }
  return(rhos)
}

# Plot empirical correlograms for a given expectand across a Markov 
# chain ensemble.
# @param fs A two-dimensional array of scalar Markov chain states 
#           with the first dimension indexing the Markov chains and 
#           the second dimension indexing the sequential states 
#           within each Markov chain.
# @param max_L Maximum autocorrelation lag
# @param rho_lim Plotting range of autocorrelation values
# @display_name Name of expectand
plot_empirical_correlogram <- function(fs,
                                       max_L,
                                       rho_lim=c(-0.2, 1.1),
                                       display_name="") {
  if (length(dim(fs)) != 2) {
    cat('Input variable `fs` has the wrong dimensions!')
  }
  C <- dim(fs)[1]
  
  idx <- rep(0:max_L, each=2)
  xs <- sapply(1:length(idx), function(b) if(b %% 2 == 0) idx[b] + 0.5
                                          else idx[b] - 0.5)

  plot(0, type="n", main=display_name,
       xlab="Lag", xlim=c(-0.5, max_L + 0.5),
       ylab="Empirical Autocorrelation", ylim=rho_lim)
  abline(h=0, col="#DDDDDD", lty=2, lwd=2)

  colors <- c(c_dark, c_mid_highlight, c_mid, c_light_highlight)
  for (c in 1:C) {
    rhos <- compute_rhos(fs[c,])
    pad_rhos <- unlist(lapply(idx, function(n) rhos[n + 1]))
    lines(xs, pad_rhos, lwd=2, col=colors[c])
  }
}

# Visualize the projection of a Markov chain ensemble along two 
# expectands as a pairs plot.  Point colors darken along each Markov 
# chain to visualize the autocorrelation.
# @param f1s A two-dimensional array of expectand values with the first 
#            dimension indexing the Markov chains and the second 
#            dimension indexing the sequential states  within each 
#            Markov chain.
# @params display_name1 Name of first expectand
# @param f2s A two-dimensional array of expectand values with the first 
#            dimension indexing the Markov chains and the second 
#            dimension indexing the sequential states  within each 
#            Markov chain.
# @params display_name2 Name of second expectand
plot_pairs_by_chain <- function(f1s, display_name1,
                                f2s, display_name2) {
  if (length(dim(f1s)) != 2) {
    stop('Input variable `f1s` has the wrong dimensions!')
  }
  C1 <- dim(f1s)[1]
  S1 <- dim(f1s)[2]

  if (length(dim(f2s)) != 2) {
    stop('Input variable `f1s` has the wrong dimensions!')
  }
  C2 <- dim(f2s)[1]
  S2 <- dim(f2s)[2]
  
  if (C1 != C2) {
    C <- min(C1, C2)
    C1 <- C
    C2 <- C
    cat(sprintf('Plotting only %s Markov chains.\n', C))
  }

  nom_colors <- c("#DCBCBC", "#C79999", "#B97C7C",
                  "#A25050", "#8F2727", "#7C0000")
  cmap <- colormap(colormap=nom_colors, nshades=max(S1, S2))

  min_x <- min(sapply(1:C1, function(c) min(f1s[c,])))
  max_x <- max(sapply(1:C1, function(c) max(f1s[c,])))

  min_y <- min(sapply(1:C2, function(c) min(f2s[c,])))
  max_y <- max(sapply(1:C2, function(c) max(f2s[c,])))

  par(mfrow=c(2, 2), mar = c(5, 5, 3, 1))

  for (c in 1:C1) {
    plot(0, type="n", main=paste("Chain", c),
         xlab=display_name1, xlim=c(min_x, max_x),
         ylab=display_name2, ylim=c(min_y, max_y))
  
    points(unlist(lapply(1:C1, function(c) f1s[c,])),
           unlist(lapply(1:C1, function(c) f2s[c,])),
           col="#DDDDDD", pch=16, cex=1.0)
    points(f1s[c,], f2s[c,], col=cmap, pch=16, cex=1.0)
  }
}

# Evaluate an expectand at the states of a Markov chain ensemble.
# @param samples A two-dimensional array of scalar Markov chain states 
#                with the first dimension indexing the Markov chains and 
#                the second dimension indexing the sequential states 
#                within each Markov chain.
# @param expectand Scalar function to be applied to the Markov chain 
#                  states.
# @return A two-dimensional array of expectand values with the 
#         first dimension indexing the Markov chains and the 
#         second dimension indexing the sequential states within 
#         each Markov chain.
pushforward_chains <- function(samples, expectand) {
  apply(samples, 2, expectand)
}

# Estimate expectand exectation value from a single Markov chain.
# @param fs A one-dimensional array of sequential expectand values.
# @return The Markov chain Monte Carlo estimate, its estimated standard 
#         error, and empirical effective sample size.
mcmc_est <- function(fs) {
  S <- length(fs)
  if (S == 1) {
    return(c(fs[1], 0, NaN))
  }

  summary <- welford_summary(fs)

  if (summary[2] == 0) {
    return(c(summary[1], 0, NaN))
  }

  tau_hat <- compute_tau_hat(fs)
  eess <- S / tau_hat
  return(c(summary[1], sqrt(summary[2] / eess), eess))
}

# Estimate expectand exectation value from a Markov chain ensemble.
# @param samples A two-dimensional array of expectand values with the 
#                first dimension indexing the Markov chains and the 
#                second dimension indexing the sequential states within 
#                each Markov chain.
# @return The ensemble Markov chain Monte Carlo estimate, its estimated
#         standard error, and empirical effective sample size.
ensemble_mcmc_est <- function(samples) {
  if (length(dim(samples)) != 2) {
    cat('Input variable `samples` has the wrong dimension')
    return (c(NaN, NaN, NaN))
  }
  
  C <- dim(samples)[1]
  chain_ests <- lapply(1:C, function(c) mcmc_est(samples[c,]))
  
  # Total effective sample size
  total_ess <- sum(sapply(chain_ests, function(est) est[3]))
  
  if (is.nan(total_ess)) {
    m <- mean(sapply(chain_ests, function(est) est[1]))
    se <- mean(sapply(chain_ests, function(est) est[2]))
    return (c(m, se, NaN))
  }
  
  # Ensemble average weighted by effective sample size
  mean <- sum(sapply(chain_ests,
                     function(est) est[3] * est[1])) / total_ess
  
  # Ensemble variance weighed by effective sample size
  # including correction for the fact that individual Markov chain
  # variances are defined relative to the individual mean estimators
  # and not the ensemble mean estimator
  vars <- rep(0, C)
  
  for (c in 1:C) {
    est <- chain_ests[[c]]
    chain_var <- est[3] * est[2]**2
    var_update <- (est[1] - mean)**2
    vars[c] <- est[3] * (var_update + chain_var)
  }
  var <- sum(vars) / total_ess
  
  c(mean, sqrt(var / total_ess), total_ess)
}

# Visualize pushforward distribution of a given expectand as a 
# histogram, using Markov chain Monte Carlo estimators to estimate the 
# output bin probabilities.  Bin probability estimator error is shown 
# in gray.
# @param samples A two-dimensional array of expectand values with the 
#                first dimension indexing the Markov chains and the 
#                second dimension indexing the sequential states within 
#                each Markov chain.
# @param B The number of histogram bins
# @param display_name Exectand name
# @param flim Optional histogram range
# @param baseline Optional baseline value for visual comparison
plot_expectand_pushforward <- function(samples, B, display_name="f", 
                                       flim=NULL, baseline=NULL) {
  if (length(dim(samples)) != 2) {
    stop('Input variable `samples` has the wrong dimension')
  }
  
  # Automatically adjust histogram range to range of expectand values
  # if range is not already set as an input variable
  if (is.null(flim)) {
    min_f <- min(samples)
    max_f <- max(samples)
    
    # Add bounding bins
    delta <- (max_f - min_f) / B
    min_f <- min_f - delta
    max_f <- max_f + delta
    flim <- c(min_f, max_f)
    
    bins <- seq(min_f, max_f, delta)
    B <- B + 2
  } else {
    delta <- (flim[2] - flim[1]) / B
    bins <- seq(flim[1], flim[2], delta)
  }
  
  # Compute bin heights
  mean_p <- rep(0, B)
  delta_p <- rep(0, B)
  
  for (b in 1:B) {
    # Estimate bin probabilities
    bin_indicator <- function(x) {
      ifelse(bins[b] <= x & x < bins[b + 1], 1, 0)
    }
    indicator_samples <- pushforward_chains(samples, bin_indicator)
    est <- ensemble_mcmc_est(indicator_samples)
    
    # Normalize bin probabilities by bin width to allow
    # for direct comparison to probability density functions
    width = bins[b + 1] - bins[b]
    mean_p[b] = est[1] / width
    delta_p[b] = est[2] / width
  }
  
  # Plot histogram
  idx <- rep(1:B, each=2)
  x <- sapply(1:length(idx), function(b) if(b %% 2 == 1) bins[idx[b]]
              else bins[idx[b] + 1])
  lower_inter <- sapply(idx, function (n)
    max(mean_p[n] - 2 * delta_p[n], 0))
  upper_inter <- sapply(idx, function (n)
    min(mean_p[n] + 2 * delta_p[n], 1 / width))
  
  min_y <- min(lower_inter)
  max_y <- max(1.05 * upper_inter)
  
  plot(1, type="n", main="",
       xlim=flim, xlab=display_name,
       ylim=c(min_y, max_y), ylab="", yaxt="n")
  title(ylab="Estimated Bin\nProbabilities / Bin Width", mgp=c(1, 1, 0))
  
  polygon(c(x, rev(x)), c(lower_inter, rev(upper_inter)),
          col = "#DDDDDD", border = NA)
  lines(x, mean_p[idx], col=c_dark, lwd=2)
  
  # Plot baseline if applicable
  if (!is.null(baseline)) {
    abline(v=baseline, col="white", lty=1, lwd=4)
    abline(v=baseline, col="black", lty=1, lwd=2)
  }
}

